C3: Lightweight Incrementalized MCMC for Probabilistic Programs using Continuations and Callsite Caching

Lightweight, source-to-source transformation approaches to implementing MCMC for probabilistic programming languages are popular for their simplicity, support of existing deterministic code, and ability to execute on existing fast runtimes. However, they are also slow, requiring a complete re-execution of the program on every Metropolis Hastings proposal. We present a new extension to the lightweight approach, C3, which enables efficient, incrementalized re-execution of MH proposals. C3 is based on two core ideas: transforming probabilistic programs into continuation passing style (CPS), and caching the results of function calls. We show that on several common models, C3 reduces proposal runtime by 20-100x, in some cases reducing runtime complexity from linear in model size to constant. We also demonstrate nearly an order of magnitude speedup on a complex inverse procedural modeling application.

==> anc/README.txt <==
Ancillary Materials for:
“C3: Lightweight Incrementalized MCMC for Probabilistic Programs using Continuations and Callsite Caching”


Archive Contents
- - - - - - - - -

/data: Raw data from all experiments reported in the paper.
  - hmm: data for the HMM plots in Figure 4.
  - hmm: data for the LDA plots in Figure 4.
  - procmod: data for the procedural modeling plots in Figure 5.
  - speedups: data for the speedup plots in Figure 6.

/code: Source code for all programs used in the paper. *.wppl files are probabilistic programs. *.js files are deterministic javascript libraries.

/cps_example: an example program, before and after transformation into continuation-passing style.


Details of Speedup Experiment (Figure 6)
- - - - - - - - - - - - - - - - - - - - -

All models use synthetic data. To obtain the throughput values plotted, each model was run for 1000 MH iterations.

The HMM model uses 10 discrete latent states and 10 discrete observable states. The Model Size parameter maps to the length of the observed sequence as: Length of observed sequence = 100 * Model Size. Thus, observed sequence length ranges from 100 to 1000.

The LDA model uses 10 topics, a vocabulary of 100 words, and 20 words per document. The Model Size parameter maps to the number of observed documents as: Num observed documents =  5 * Model Size. Thus, num observed documents ranges from 5 to 50, and total number of observed words ranges from 100 to 1000.

The GMM model uses 4 components. The Model Size parameter maps to the number of observed data points as: Num observed data points = 100 * Model Size. Thus, the number of observed data points ranges from 100 to 1000.

The HLR model uses scalar data sequences of length 5. The Model Size parameter maps to the number of data sequences as: Num data sequences = 20 * Model Size. Thus, the number of data sequences ranges from 20 to 200, and the total number of scalar data points ranges from 100 to 1000.

==> anc/code/gmm.js <==

var erp = require('../src/erp.js');

function genSynthData(nComps, nData) {
	var params = [];
	for (var i = 0; i < nComps; i++)
		params.push({
			mu: erp.gaussianERP.sample([0, 10]),
			sigma: erp.uniformERP.sample([0, 5])
		});
	var data = [];
	for (var i = 0; i < nData; i++) {
		var compi = erp.randomIntegerERP.sample([nComps]);
		var p = params[compi];
		data.push(erp.gaussianERP.sample([p.mu, p.sigma]));
	}
	return data;
}

module.exports = {
	genSynthData: genSynthData
};

==> anc/code/gmm.wppl <==
// requires: gmm.js
// params: nComponents, nDataPoints

var gaussFactor = function(x, params) {
	factor(gaussianERP.score(params, x));
};

var foreach = function(lst, fn) {
	var foreach_ = function(i) {
		if (i < lst.length) {
			fn(lst[i]);
			foreach_(i + 1);
		}
	}
	foreach_(0);
};

var data = gmm.genSynthData(nComponents, nDataPoints);

var program = function() {
	var params = repeat(nComponents, function() {
		return [gaussian(0, 10), uniform(0, 5)];
	});
	foreach(data, function(x) {
		var compi = randomInteger(nComponents);
		var p = params[compi];
		gaussFactor(x, p);
	});
	return params;
};

==> anc/code/hlr.js <==

var erp = require('../src/erp.js');

function genSynthData(xstart, xincr, n, N) {
	var x = [];
	var xi = xstart;
	var xbar = 0;
	for (var i = 0; i < n; i++) {
		xbar += xi;
		x.push(xi);
		xi += xincr;
	}
	xbar /= n;
	var ys = [];
	var alphac = erp.gaussianERP.sample([0, 1e2]);
	var betac = erp.gaussianERP.sample([0, 1e2]);
	var tauc = erp.gammaERP.sample([1e-1, 1e1]);
	var taualpha = erp.gammaERP.sample([1e-1, 1e1]);
	var taubeta = erp.gammaERP.sample([1e-1, 1e1]);
	for (var i = 0; i < N; i++) {
		var y = [];
		var alpha = erp.gaussianERP.sample([alphac, 1/taualpha]);
		var beta = erp.gaussianERP.sample([betac, 1/taubeta]);
		for (var j = 0; j < n; j++) {
			var mu = alpha + beta * (x[j] - xbar);
			y.push(erp.gaussianERP.sample([mu, tauc]));
		}
		ys.push(y);
	}
	return {
		x: x,
		xbar: xbar,
		ys: ys
	};
};


module.exports = {
	genSynthData: genSynthData
};




==> anc/code/hlr.wppl <==
// requires: hlr.js
// params: xStart, xIncr, datumSize, numData

var gaussFactor = function(x, params) {
    factor(gaussianERP.score(params, x));
};


var foreach = function(lst, fn) {
    var foreach_ = function(i) {
        if (i < lst.length) {
            fn(lst[i]);
            foreach_(i + 1);
        }
    };
    foreach_(0);
};

var fori = function(istart, iend, fn) {
    var fori_ = function(i) {
        if (i < iend) {
            fn(i);
            fori_(i + 1);
        }
    };
    fori_(istart);
};

var data = hlr.genSynthData(xStart, xIncr, datumSize, numData);

var program = function() {
    var alphac = gaussian(0, 1e2);
    var betac = gaussian(0, 1e2);
    var tauc = gamma(1e-1, 1e1);
    var taualpha = gamma(1e-1, 1e1);
    var taubeta = gamma(1e-1, 1e1);
    var xbar = 22;
    foreach(data.ys, function(datum) {
        var alpha = gaussian(alphac, 1/taualpha);
        var beta = gaussian(betac, 1/taubeta);
        fori(0, data.x.length, function(i) {
            var mu = alpha + beta * (data.x[i] - xbar);
            gaussFactor(datum[i], [mu, tauc]);
        });
    });
    return alphac - (betac * xbar);
};





==> anc/code/hmm.js <==
var erp = require('../src/erp.js')

function genSynthModel(nLatentStates, nObsStates) {
	// Generate transition model
	var transPrior = [];
	for (var i = 0; i < nLatentStates; i++) transPrior.push(1);
	var transModel = [];
	for (var i = 0; i < nLatentStates; i++) {
		transModel.push(erp.dirichletERP.sample(transPrior));
	}
	// Generate observation model
	var obsPrior = [];
	for (var i = 0; i < nObsStates; i++) obsPrior.push(1);
	var obsModel = [];
	for (var i = 0; i < nLatentStates; i++) {
		obsModel.push(erp.dirichletERP.sample(obsPrior));
	}
	return {
		transition: transModel,
		observation: obsModel
	};
}

function genSynthData(nObservations, nObsStates) {
	var data = [];
	for (var i = 0; i < nObservations; i++) {
		data.push(erp.randomIntegerERP.sample([nObsStates]));
	}
	return data;
}

module.exports = {
	genSynthModel: genSynthModel,
	genSynthData: genSynthData
};

==> anc/code/hmm.wppl <==
// requires: hmm.js
// params: nObservations, nLatentStates, nObsStates

var model = hmm.genSynthModel(nLatentStates, nObsStates);
var data = hmm.genSynthData(nObservations, nObsStates);

var hmmfn = function(n) {
	if (n === 0) {
		return 0;
	} else {
		var prevState = hmmfn(n-1);
		var state = transition(prevState, n);
		query.add(n, state);
		var obs = data[n-1];	// b/c of offset
		observation(state, obs);
		return state;
	}
}

var transition = function(prevState) {
	return discrete(model.transition[prevState]);
}

var observation = function(state, obs) {
	var p = model.observation[state][obs];
	return factor(Math.log(p));
}

var program = function() {
	hmmfn(nObservations);
	return query;
}

==> anc/code/lda.js <==
var fs = require('fs');
var util = require('../src/util.js');

function genSynthData(nDocs, nWords, nWordsPerDoc) {
	var gensym = util.makeGensym();
	var vocab = [];
	for (var i = 0; i < nWords; i++)
		vocab.push(gensym('word'));
	var docs = [];
	for (var i = 0; i < nDocs; i++) {
		var doc = [];
		var wordsLeft = nWordsPerDoc;
		var wordsToChoose = [];
		for (var j = 0; j < nWords; j++)
			wordsToChoose.push(j);
		while (wordsLeft > 0) {
			var wordIdx = Math.floor(Math.random() * wordsToChoose.length);
			var word = wordsToChoose[wordIdx];
			wordsToChoose.splice(wordIdx, 1);
			var n = Math.ceil(Math.random()*wordsLeft);
			wordsLeft -= n;
			doc.push([word, n]);
		}
		docs.push(doc);
	}
	return {vocab: vocab, documents: docs};
}

module.exports = {
	genSynthData: genSynthData
};


==> anc/code/lda.wppl <==
// requires: lda.js
// params: nDocs, nWords, nWordsPerDoc, nTopics

var dataset = lda.genSynthData(nDocs, nWords, nWordsPerDoc);
var vocabulary = dataset.vocab;
var documents = dataset.documents;

var topicDistribPrior = repeat(nTopics, function() { return 1; });
var wordDistribPrior = repeat(vocabulary.length, function() { return .1; });

var foreach = function(lst, fn) {
	var foreach_ = function(i) {
		if (i < lst.length) {
			fn(lst[i]);
			foreach_(i + 1);
		}
	};
	foreach_(0);
};

var fori = function(istart, iend, fn) {
	var fori_ = function(i) {
		if (i < iend) {
			fn(i);
			fori_(i + 1);
		}
	};
	fori_(istart);
};

var program = function() {
	var wordDistribs = repeat(nTopics, function() {
		return dirichlet(wordDistribPrior);
	});
	foreach(documents, function(doc) {
		var topicDistrib = dirichlet(topicDistribPrior);
		foreach(doc, function(wordEntry) {
			var wordIdx = wordEntry[0];
			var numOccurences = wordEntry[1];
			fori(0, numOccurences, function(i) {
				var topic = discrete(topicDistrib);
				factor(Math.log(wordDistribs[topic][wordIdx]));
			});
		});
	});
	return wordDistribs;
};

==> anc/code/procmod/geometry.js <==
// requires: THREE.js (http://threejs.org/), intersection.js

var Geo = (function() {

	var Geo = {}

	// ------------------------------------------------------------------------

	// Small, bare-bones geometry object
	// No normals (since we can compute those after the fact when it's time to display)
	// UVs are optional (i.e. can have empty this.uvs)
	Geo.Geometry = function()
	{
		this.vertices = [];
		this.uvs = [];
		this.indices = [];
		this.bbox = null;
	}

	Geo.Geometry.prototype = {

		constructor: Geo.Geometry,

		clone: function()
		{
			var ngeo = new Geo.Geometry();
			ngeo.merge(this);
			return ngeo;
		},

		combine: function(other)
		{
			var ngeo = this.clone();
			ngeo.merge(other);
			return ngeo;
		},

		clear: function()
		{
			Geo.Geometry.call(this);
		},

		// Computes this.bbox only if it's null
		// Otherwise, return the cached value
		getbbox: function()
		{
			if (this.bbox == null)
				this.updatebbox();
			return this.bbox;
		},

		// Forcibly recomputes this.bbox
		updatebbox: function()
		{
			if (this.bbox === null)
				this.bbox = new THREE.Box3();
			this.bbox.setFromPoints(this.vertices);
			return this.bbox;
		},

		merge: function(other)
		{
			var nverts = this.vertices.length;
			var nuvs = this.uvs.length;
			for (var i = 0; i < other.vertices.length; i++)
				this.vertices.push(other.vertices[i].clone());
			for (var i = 0; i < other.uvs.length; i++)
				this.uvs.push(other.uvs[i].clone());
			for (var i = 0; i < other.indices.length; i++)
				this.indices.push(other.indices[i] + nverts);
		},

		transform: function (mat)
		{
			var nv = this.vertices.length;
			while(nv--)
				this.vertices[nv].applyMatrix4(mat);
		},

		mergeWithTransform: function (other, mat)
		{
			var nverts = this.vertices.length;
			var nuvs = this.uvs.length;
			for (var i = 0; i < other.vertices.length; i++)
				this.vertices.push(other.vertices[i].clone().applyMatrix4(mat));
			for (var i = 0; i < other.uvs.length; i++)
				this.uvs.push(other.uvs[i].clone());
			for (var i = 0; i < other.indices.length; i++)
				this.indices.push(other.indices[i] + nverts);
		},

		toThreeGeo: function()
		{
			var threegeo = new THREE.Geometry();
			// Copy vertices
			for (var i = 0; i < this.vertices.length; i++)
				threegeo.vertices.push(this.vertices[i].clone());
			// Copy faces and UVs
			for (var i = 0; i < this.indices.length/3; i++)
			{
				var i0 = this.indices[3*i];
				var i1 = this.indices[3*i + 1];
				var i2 = this.indices[3*i + 2];
				// Faces
				var face = new THREE.Face3(i0, i1, i2);
				threegeo.faces.push(face);
				// UVs
				if (this.uvs.length > 0) {
					var uvs = [];
					uvs.push(this.uvs[i0]);
					uvs.push(this.uvs[i1]);
					uvs.push(this.uvs[i2]);
					threegeo.faceVertexUvs[0].push(uvs);
				}
			}
			threegeo.computeFaceNormals();
			return threegeo;
		},

		// Assumes no UVs (just vertices)
		fromThreeGeo: function(threegeo)
		{
			this.clear();
			// Copy vertices
			for (var i = 0; i < threegeo.vertices.length; i++)
				this.vertices.push(threegeo.vertices[i].clone());
			// Copy faces
			for (var i = 0; i < threegeo.faces.length; i++)
			{
				var f = threegeo.faces[i];
				this.indices.push(f.a);
				this.indices.push(f.b);
				this.indices.push(f.c);
			}
		}
	}

	// Voxelization stuff

	var vzero = new THREE.Vector3(0, 0, 0);

	var voxelizeTriangle = (function() {
		var vmin = new THREE.Vector3();
		var vmax = new THREE.Vector3();
		return function (outgrid, v0, v1, v2, tribb)
		{
			// If a triangle is perfectly axis-aligned, it will 'span' zero voxels, so the loops below
			//    will do nothing. To get around this, we expand the bbox a little bit.
			// (Take care to ensure that we don't loop over any voxels that are outside the actual grid)
			tribb.expandByScalar(0.000001);
			tribb.min.floor().max(vzero);
			tribb.max.ceil().max(vzero).min(outgrid.dims);
			for (var z = tribb.min.z; z < tribb.max.z; z++)
				for (var y = tribb.min.y; y < tribb.max.y; y++)
					for (var x = tribb.min.x; x < tribb.max.x; x++)
					{
						// Don't bother checking this voxel if it is already set.
						if (!outgrid.isset(x, y, z))
						{
							vmin.set(x, y, z);
							vmax.set(x+1, y+1, z+1);
							// Triangle has to intersect voxel
							if (Intersection.intersectTriangleBBox(vmin, vmax, v0, v1, v2))
							{
								outgrid.set(x, y, z);
							}
						}
					}
		}
	})();

	Geo.Geometry.prototype.voxelize = (function(){
		var worldtovox = new THREE.Matrix4();
		var translate = new THREE.Matrix4();
		var gridbounds = new THREE.Box3();
		var touchedbb = new THREE.Box3();
		var p0 = new THREE.Vector3();
		var p1 = new THREE.Vector3();
		var p2 = new THREE.Vector3();
		var tribb = new THREE.Box3();
		return function (outgrid, bounds, dimsOrSize, solid)
		{
			var dims;
			if (dimsOrSize instanceof THREE.Vector3)
				dims = dimsOrSize;
			else
			{
				var voxelSize = dimsOrSize;
				dims = bounds.size().divideScalar(voxelSize).ceil();
			}
			outgrid.resize(dims);
			var extents = bounds.size();
			var xsize = extents.x / dims.x;
			var ysize = extents.y / dims.y;
			var zsize = extents.z / dims.z;
			worldtovox.makeScale(1/xsize, 1/ysize, 1/zsize);
			var origin = bounds.min.clone().negate();
			translate.makeTranslation(origin.x, origin.y, origin.z);	// bleh, I hate having to use this form...
			worldtovox.multiply(translate);
			var numtris = this.indices.length / 3;
			gridbounds.set(vzero, outgrid.dims);
			touchedbb.makeEmpty();
			// TODO(?): Parallelize this loop using WebWorkers?
			for (var i = 0; i < numtris; i++)
			{
				p0.copy(this.vertices[this.indices[3*i]]);
				p1.copy(this.vertices[this.indices[3*i + 1]]);
				p2.copy(this.vertices[this.indices[3*i + 2]]);
				p0.applyMatrix4(worldtovox);
				p1.applyMatrix4(worldtovox);
				p2.applyMatrix4(worldtovox);
				tribb.makeEmpty();
				tribb.expandByPoint(p0); tribb.expandByPoint(p1); tribb.expandByPoint(p2);
				if (tribb.isIntersectionBox(gridbounds))
				{
					voxelizeTriangle(outgrid, p0, p1, p2, tribb);
					touchedbb.union(tribb);
				}
			}
			// if (solid) outgrid.fillInterior(touchedbb);
			if (solid) outgrid.fillInteriorScanline(touchedbb);
		}
	})();

	// Intersection testing

	Geo.Geometry.prototype.intersects = (function() {
		var FUDGE_FACTOR = 1e-10;
		var thistribbox = new THREE.Box3();
		var othertribbox = new THREE.Box3();
		return function (othergeo)
		{
			// First, check that the overall bboxes intersect
			if (!this.getbbox().isIntersectionBox(othergeo.getbbox()))
				return false;
			// Check every triangle against every other triangle
			// (Check bboxes first, natch)
			var numThisTris = this.indices.length/3;
			var numOtherTris = othergeo.indices.length/3;
			for (var j = 0; j < numThisTris; j++)
			{
				var u0 = this.vertices[this.indices[3*j]];
				var u1 = this.vertices[this.indices[3*j + 1]];
				var u2 = this.vertices[this.indices[3*j + 2]];
				thistribbox.makeEmpty();
				thistribbox.expandByPoint(u0); thistribbox.expandByPoint(u1); thistribbox.expandByPoint(u2);
				if (thistribbox.isIntersectionBox(othergeo.getbbox()))
				{
					for (var i = 0; i < numOtherTris; i++)
					{
						var v0 = othergeo.vertices[othergeo.indices[3*i]];
						var v1 = othergeo.vertices[othergeo.indices[3*i + 1]];
						var v2 = othergeo.vertices[othergeo.indices[3*i + 2]];
						othertribbox.makeEmpty();
						othertribbox.expandByPoint(u0); othertribbox.expandByPoint(u1); othertribbox.expandByPoint(u2);
						if (thistribbox.isIntersectionBox(othertribbox))
							if (Intersection.intersectTriangleTriangle(u0, u1, u2, v0, v1, v2, false, FUDGE_FACTOR))
								return true;
					}
				}
			}
			return false;
		}
	})();

	// Find all the triangles involved in intersections between this and other.
	Geo.Geometry.prototype.intersectionGeo = (function() {
		var FUDGE_FACTOR = 1e-10;
		var thistribbox = new THREE.Box3();
		var othertribbox = new THREE.Box3();
		return function (othergeo)
		{
			var isectgeo = new Geo.Geometry();
			// First, check that the overall bboxes intersect
			if (!this.getbbox().isIntersectionBox(othergeo.getbbox()))
				return isectgeo;
			// Check every triangle against every other triangle
			// (Check bboxes first, natch)
			var numThisTris = this.indices.length/3;
			var numOtherTris = othergeo.indices.length/3;
			for (var j = 0; j < numThisTris; j++)
			{
				var u0 = this.vertices[this.indices[3*j]];
				var u1 = this.vertices[this.indices[3*j + 1]];
				var u2 = this.vertices[this.indices[3*j + 2]];
				thistribbox.makeEmpty();
				thistribbox.expandByPoint(u0); thistribbox.expandByPoint(u1); thistribbox.expandByPoint(u2);
				if (thistribbox.isIntersectionBox(othergeo.getbbox()))
				{
					for (var i = 0; i < numOtherTris; i++)
					{
						var v0 = othergeo.vertices[othergeo.indices[3*i]];
						var v1 = othergeo.vertices[othergeo.indices[3*i + 1]];
						var v2 = othergeo.vertices[othergeo.indices[3*i + 2]];
						othertribbox.makeEmpty();
						othertribbox.expandByPoint(u0); othertribbox.expandByPoint(u1); othertribbox.expandByPoint(u2);
						if (thistribbox.isIntersectionBox(othertribbox))
							if (Intersection.intersectTriangleTriangle(u0, u1, u2, v0, v1, v2, false, FUDGE_FACTOR))
							{
								// Add both triangles to isectgeo (unless this === othergeo
								//    in which case we just add one).
								var nv = isectgeo.vertices.length;
								isectgeo.vertices.push(u0.clone()); isectgeo.vertices.push(u1.clone()); isectgeo.vertices.push(u2.clone());
								isectgeo.indices.push(nv); isectgeo.indices.push(nv+1); isectgeo.indices.push(nv+2);
								if (this !== othergeo)
								{
									nv = isectgeo.vertices.length;
									isectgeo.vertices.push(v0.clone()); isectgeo.vertices.push(v1.clone()); isectgeo.vertices.push(v2.clone());
									isectgeo.indices.push(nv); isectgeo.indices.push(nv+1); isectgeo.indices.push(nv+2);
								}
							}
					}
				}
			}
			return isectgeo;
		}
	})();

	Geo.Geometry.prototype.selfIntersects = function()
	{
		return this.intersects(this);
	}

	Geo.Geometry.prototype.selfIntersectionGeo = function()
	{
		return this.intersectionGeo(this);
	}

	// ------------------------------------------------------------------------

	// Geometry creation utilities

	function quad(geo, i0, i1, i2, i3)
	{
		geo.indices.push(i0);
		geo.indices.push(i1);
		geo.indices.push(i2);
		geo.indices.push(i2);
		geo.indices.push(i3);
		geo.indices.push(i0);
	}
	Geo.Geometry.quad = quad;

	Geo.Geometry.prototype.addBox = function(cx, cy, cz, lx, ly, lz)
	{
		var xh = lx*0.5;
		var yh = ly*0.5;
		var zh = lz*0.5;
		var vi = this.vertices.length;

		this.vertices.push(new THREE.Vector3(cx - xh, cy - yh, cz - zh));
		this.vertices.push(new THREE.Vector3(cx - xh, cy - yh, cz + zh));
		this.vertices.push(new THREE.Vector3(cx - xh, cy + yh, cz - zh));
		this.vertices.push(new THREE.Vector3(cx - xh, cy + yh, cz + zh));
		this.vertices.push(new THREE.Vector3(cx + xh, cy - yh, cz - zh));
		this.vertices.push(new THREE.Vector3(cx + xh, cy - yh, cz + zh));
		this.vertices.push(new THREE.Vector3(cx + xh, cy + yh, cz - zh));
		this.vertices.push(new THREE.Vector3(cx + xh, cy + yh, cz + zh));

		// Back
		quad(this, vi+2, vi+6, vi+4, vi+0);
		// Front
		quad(this, vi+1, vi+5, vi+7, vi+3);
		// Left
		quad(this, vi+0, vi+1, vi+3, vi+2);
		// Right
		quad(this, vi+6, vi+7, vi+5, vi+4);
		// Bottom
		quad(this, vi+4, vi+5, vi+1, vi+0);
		// Top
		quad(this, vi+2, vi+3, vi+7, vi+6);
	}

	function circleOfVerts(geo, c, r, n)
	{
		for (var i = 0; i < n; i++)
		{
			var ang = (i/n)*2*Math.PI;
			var v = new THREE.Vector3(r*Math.cos(ang)+c.x, c.y, r*Math.sin(ang)+c.z);
			geo.vertices.push(v);
		}
	}

	function disk(geo, centeridx, circbaseidx, n, reverse)
	{
		if (reverse)
		{
			for (var i = 0; i < n; i++)
			{
				geo.indices.push(centeridx);
				geo.indices.push(circbaseidx+(i+1)%n);
				geo.indices.push(circbaseidx+i);
			}
		}
		else
		{
			for (var i = 0; i < n; i++)
			{
				geo.indices.push(centeridx);
				geo.indices.push(circbaseidx+i);
				geo.indices.push(circbaseidx+(i+1)%n);
			}
		}
	}

	Geo.Geometry.prototype.addCylinder = function(x, y, z, height, n, baseRadius, topRadius)
	{
		topRadius = topRadius || baseRadius
		var baseCenter = new THREE.Vector3(x, y, z);
		var topCenter = baseCenter.clone(); topCenter.y += height;
		// Make perimeter vertices on the top and bottom
		var nv = this.vertices.length;
		circleOfVerts(this, baseCenter, baseRadius, n);
		if (baseRadius === topRadius)
		{
			// If the two radii are the same, then we can just translate the bottom circle up.
			for (var i = 0; i < n; i++)
			{
				var topv = this.vertices[nv+i].clone(); topv.y += height;
				this.vertices.push(topv);
			}
		}
		else
		{
			// Otherwise, we need to generate the top circle from scratch.
			circleOfVerts(this, topCenter, topRadius, n);
		}
		// Make the sides
		var i0, i1, i2, i3;
		for (var i = 0; i < n; i++)
		{
			i0 = i;
			i1 = n + i;
			i2 = n + (i+1)%n;
			i3 = (i+1)%n;
			quad(this, nv+i0, nv+i1, nv+i2, nv+i3);
		}
		// Place center vertices, make the end caps
		this.vertices.push(baseCenter);
		disk(this, this.vertices.length-1, nv, n, false);
		this.vertices.push(topCenter);
		disk(this, this.vertices.length-1, nv+n, n, true);
	}

	// Make functional versions of all shape generators.
	Geo.Shapes = {};
	function makeFunctional(fn)
	{
		return function()
		{
			var g = new Geo.Geometry();
			fn.apply(g, arguments);
			return g;
		}
	}
	for (var fnname in Geo.Geometry.prototype)
	{
		if (fnname.startsWith("add"))
		{
			var fn = Geo.Geometry.prototype[fnname];
			var purename = fnname.replace("add", "");
			Geo.Shapes[purename] = makeFunctional(fn);
		}
	}

	// ------------------------------------------------------------------------

	return Geo;

})();





==> anc/code/procmod/grids.js <==
// requires: THREE.js (http://threejs.org/),

var Grids = (function(){

	var Grids = {};

	var BITS_PER_UINT = Uint32Array.BYTES_PER_ELEMENT * 8;

	// Fast population count, from https://github.com/BartMassey/popcount
	function popcount(x)
	{
		var m1 = 0x55555555;
		var m2 = 0xc30c30c3;
		x = x - ((x >>> 1) & m1)
		// console.log(x);
		// console.log((x & m2) >>> 0, ((x >>> 2) & m2) >>> 0, ((x >>> 4) & m2) >>> 0)
		x = ((x & m2) >>> 0) + (((x >>> 2) & m2) >>> 0) + (((x >>> 4) & m2) >>> 0)
		// console.log(x);
		x = x + (x >>> 6)
		// console.log(x);
		return (x + (x >>> 12) + (x >>> 24)) & 0x3f >>> 0;
	}

	// Empty Uint32Arrays, for fast array clearing using .set
	// (Stop-gap until browsers support ES6's .fill method)
	var emptyArrays = {}
	function getEmptyArray(length)
	{
		var res = emptyArrays[length];
		if (res === undefined)
		{
			res = new Uint32Array(length);
			emptyArrays[length] = res;
		}
		return res;
	}

	// ------------------------------------------------------------------------

	// 3D compressed binary grid representation
	// Data is linearized in x, y, z order (x runs fastest, z runs slowest)
	Grids.BinaryGrid3 = function(dims)
	{
		this.dims = dims || new THREE.Vector3(0, 0, 0);
		this.data = null;
		if (this.dims.x > 0 && this.dims.y > 0 && this.dims.z > 0)
			this.resize(dims);
	}

	Grids.BinaryGrid3.prototype = {

		constructor: Grids.BinaryGrid3,

		numuints: function()
		{
			return Math.floor((this.numcells() + BITS_PER_UINT - 1) / BITS_PER_UINT);
		},

		numcells: function()
		{
			return this.dims.x * this.dims.y * this.dims.z;
		},

		numFilledCells: function()
		{
			var num = 0;
			for (var z = 0; z < this.dims.z; z++)
				for (var y = 0; y < this.dims.y; y++)
					for (var x = 0; x < this.dims.x; x++)
						num = num + this.isset(x,y,z);
			return num;
		},

		numCellsPadded: function()
		{
			return this.data.length * BITS_PER_UINT;
		},

		resize: function(dims)
		{
			if (this.data == null || !this.dims.equals(dims))
			{
				this.dims.copy(dims);
				this.data = new Uint32Array(this.numuints());
			}
		},

		copy: function(other)
		{
			this.resize(other.dims);
			this.data.set(other.data);
		},

		clone: function()
		{
			var n = new Grids.BinaryGrid3();
			n.copy(this);
			return n;
		},

		clearall: function()
		{
			if (this.data !== null)
			{
				this.data.set(getEmptyArray(this.data.length));
			}
		},

		isset: function(x, y, z)
		{
			var linidx = z*this.dims.y*this.dims.x + y*this.dims.x + x;
			var baseidx = Math.floor(linidx / BITS_PER_UINT);
			var localidx = linidx % BITS_PER_UINT;
			return (this.data[baseidx] & (1 << localidx)) !== 0;
		},

		set: function(x, y, z)
		{
			var linidx = z*this.dims.y*this.dims.x + y*this.dims.x + x;
			var baseidx = Math.floor(linidx / BITS_PER_UINT);
			var localidx = linidx % BITS_PER_UINT;
			this.data[baseidx] |= (1 << localidx);
		},

		toggle: function(x, y, z)
		{
			var linidx = z*this.dims.y*this.dims.x + y*this.dims.x + x;
			var baseidx = Math.floor(linidx / BITS_PER_UINT);
			var localidx = linidx % BITS_PER_UINT;
			this.data[baseidx] ^= (1 << localidx);
		},

		clear: function(x, y, z)
		{
			var linidx = z*this.dims.y*this.dims.x + y*this.dims.x + x;
			var baseidx = Math.floor(linidx / BITS_PER_UINT);
			var localidx = linidx % BITS_PER_UINT;
			this.data[baseidx] &= ~(1 << localidx);
		},

		assertSameDims: function(other)
		{
			if (!this.dims.equals(other.dims))
				throw "Cannot union grids of unequal dimensions";
		},

		unionInPlace: function(other)
		{
			this.assertSameDims(other);
			var n = this.data.length;
			while(n--) { this.data[n] |= other.data[n]; }
		},

		union: function(other)
		{
			var n = this.clone();
			n.unionInPlace(other);
			return n;
		},

		numCellsEqual: function(other)
		{
			this.assertSameDims(other);
			var num = 0;
			for (var z = 0; z < this.dims.z; z++)
				for (var y = 0; y < this.dims.y; y++)
					for (var x = 0; x < this.dims.z; x++)
						num += (this.isset(x, y, z) == other.isset(x, y, z));
			return num;
		},

		percentCellsEqual: function(other)
		{
			var n = this.numCellsEqual(other);
			return n / this.numcells();
		},

		numCellsEqualPadded: function(other)
		{
			this.assertSameDims(other);
			var num = 0;
			var n = this.data.length;
			while(n--) {
				num += popcount(~(this.data[n] ^ other.data[n]));
			}
			return num;
		},

		percentCellsEqualPadded: function(other)
		{
			var n = this.numCellsEqualPadded(other);
			return n / this.numCellsPadded();
		},

		// Generate a mesh from this grid
		toMesh: function(outgeo, bounds)
		{
			function lerp(lo, hi, t) { return (1-t)*lo + t*hi; }
			outgeo.clear();
			var extents = bounds.size();
			var xsize = extents.x/this.dims.x;
			var ysize = extents.y/this.dims.y;
			var zsize = extents.z/this.dims.z;
			for (var zi = 0; zi < this.dims.z; zi++)
			{
				var z = lerp(bounds.min.z, bounds.max.z, (zi+0.5)/this.dims.z);
				for (var yi = 0; yi < this.dims.y; yi++)
				{
					var y = lerp(bounds.min.y, bounds.max.y, (yi+0.5)/this.dims.y);
					for (var xi = 0; xi < this.dims.x; xi++)
					{
						var x = lerp(bounds.min.x, bounds.max.x, (xi+0.5)/this.dims.x);
						if (this.isset(xi, yi, zi))
							Geo.addBox(outgeo, x, y, z, xsize, ysize, zsize);
					}
				}
			}
		}

	};

	// Flood-fill interior of part of a hollow voxel grid.
	Grids.BinaryGrid3.prototype.fillInterior = (function() {
		function voxel(x, y, z) { return {x: x, y: y, z: z}; }
		var visited = new Grids.BinaryGrid3();
		var frontier = new Grids.BinaryGrid3();
		var fringe = null;
		return function (bounds)
		{
			visited.copy(this);		// Already-filled cells count as visited.
			frontier.resize(this.dims);
			// Start expanding from every cell we haven't yet visisted.
			for (var z = bounds.min.z; z < bounds.max.z; z++)
				for (var y = bounds.min.y; y < bounds.max.y; y++)
					for (var x = bounds.min.x; x < bounds.max.x; x++)
						if (!visited.isset(x, y, z))
						{
							frontier.clearall();
							var isoutside = false;
							fringe = [];
							fringe.push(voxel(x,y,z));
							while (fringe.length > 0)
							{
								var v = fringe.pop();
								// If we expanded to the edge of the bounds, then this
								//    region is outside. We don't care about it, so we
								//    can bail early
								if (v.x == bounds.min.x || v.x == bounds.max.x-1 ||
									v.y == bounds.min.y || v.y == bounds.max.y-1 ||
									v.z == bounds.min.z || v.z == bounds.max.z-1)
								{
									isoutside = true;
									break;
								}
								// Otherwise, expand to the neighbors
								else
								{
									frontier.set(v.x, v.y, v.z);
									visited.set(v.x, v.y, v.z);
									if (!visited.isset(v.x-1, v.y, v.z))
										fringe.push(voxel(v.x-1, v.y, v.z));
									if (!visited.isset(v.x+1, v.y, v.z))
										fringe.push(voxel(v.x+1, v.y, v.z));
									if (!visited.isset(v.x, v.y-1, v.z))
										fringe.push(voxel(v.x, v.y-1, v.z));
									if (!visited.isset(v.x, v.y+1, v.z))
										fringe.push(voxel(v.x, v.y+1, v.z));
									if (!visited.isset(v.x, v.y, v.z-1))
										fringe.push(voxel(v.x, v.y, v.z-1));
									if (!visited.isset(v.x, v.y, v.z+1))
										fringe.push(voxel(v.x, v.y, v.z+1));
								}
							}
							// Once we've grown this region to completion, check whether it is
							//    inside or outside. If inside, add it to this.
							if (!isoutside) this.unionInPlace(frontier);
						}
		}
	})();

	// Flood-fill using a faster, scanline-based algorithm.
	// Parts of this are adapated from http://lodev.org/cgtutor/floodfill.html
	Grids.BinaryGrid3.prototype.fillInteriorScanline = (function() {
		function voxel(x, y, z) { return {x: x, y: y, z: z}; }
		var visited = new Grids.BinaryGrid3();
		var frontier = new Grids.BinaryGrid3();
		var fringe = null;
		return function (bounds)
		{
			visited.copy(this);		// Already-filled cells count as visited.
			frontier.resize(this.dims);
			// Start expanding from every cell we haven't yet visisted.
			for (var z = bounds.min.z; z < bounds.max.z; z++)
				for (var y = bounds.min.y; y < bounds.max.y; y++)
					for (var x = bounds.min.x; x < bounds.max.x; x++)
						if (!visited.isset(x, y, z))
						{
							frontier.clearall();
							var isoutside = false;
							fringe = [];
							fringe.push(voxel(x,y,z));
							while (fringe.length > 0)
							{
								var v = fringe.pop();
								// If we expanded to the edge of the bounds, then this
								//    region is outside. We don't care about it, so we
								//    can bail early
								if (v.x == bounds.min.x || v.x == bounds.max.x-1 ||
									v.y == bounds.min.y || v.y == bounds.max.y-1 ||
									v.z == bounds.min.z || v.z == bounds.max.z-1)
								{
									isoutside = true;
									break;
								}
								// Otherwise, fill one line and expand to the neighbors
								else
								{
									// Move to the 'beginning' of the line
									while (v.x >= bounds.min.x && !visited.isset(v.x, v.y, v.z)) v.x--;
									v.x++;
									// Again, bail early if we hit the edge of the bounds
									if (v.x == bounds.min.x) { isoutside = true; break; }
									var spandown = false;
									var spanup = false;
									var spanback = false;
									var spanfront = false;
									while (v.x < bounds.max.x && !visited.isset(v.x, v.y, v.z))
									{
										frontier.set(v.x, v.y, v.z);
										visited.set(v.x, v.y, v.z);
										// Down neigbor
										if (!spandown && !visited.isset(v.x, v.y-1, v.z))
										{
											fringe.push(voxel(v.x, v.y-1, v.z));
											spandown = true;
										}
										else if (spandown && visited.isset(v.x, v.y-1, v.z))
											spandown = false;
										// Up neigbor
										if (!spanup && !visited.isset(v.x, v.y+1, v.z))
										{
											fringe.push(voxel(v.x, v.y+1, v.z));
											spanup = true;
										}
										else if (spanup && visited.isset(v.x, v.y+1, v.z))
											spanup = false;
										// Back neigbor
										if (!spanback && !visited.isset(v.x, v.y, v.z-1))
										{
											fringe.push(voxel(v.x, v.y, v.z-1));
											spanback = true;
										}
										else if (spanback && visited.isset(v.x, v.y, v.z-1))
											spanback = false;
										// Front neigbor
										if (!spanfront && !visited.isset(v.x, v.y, v.z+1))
										{
											fringe.push(voxel(v.x, v.y, v.z+1));
											spanfront = true;
										}
										else if (spanfront && visited.isset(v.x, v.y, v.z+1))
											spanfront = false;

										v.x++;
									}
									// Again, bail early if we hit the edge of the bounds
									if (v.x == bounds.max.x) { isoutside = true; break; }
								}
							}
							// Once we've grown this region to completion, check whether it is
							//    inside or outside. If inside, add it to this.
							if (!isoutside) this.unionInPlace(frontier);
						}
		}
	})();

	// ------------------------------------------------------------------------

	return Grids;

})();






==> anc/code/procmod/intersection.js <==
// requires: THREE.js (http://threejs.org/),

var Intersection = (function(){

	var Intersection = {};

	// ------------------------------------------------------------------------

	// Box-triangle intersection

	// Returns 1 if intersects; 0 if front, -1 if back
	var intersectBoxPlane = (function() {
		var BOX_PLANE_EPSILON = 0.00001;
		var center = new THREE.Vector3();
		var extent = new THREE.Vector3();
		var pnormabs = new THREE.Vector3();
		return function (bmins, bmaxs, pdist, pnorm)
		{
			center.copy(bmins).add(bmaxs).multiplyScalar(0.5);
			extent.copy(bmaxs).sub(center);
			var fOrigin = pnorm.dot(center);
			pnormabs.set(Math.abs(pnorm.x), Math.abs(pnorm.y), Math.abs(pnorm.z))
			var fMaxExtent = extent.dot(pnormabs);
			// var fmin = fOrigin - fMaxExtent;   // Deferred this computation to later
			// var fmax = fOrigin + fMaxExtent;
			if (pdist > (fOrigin + fMaxExtent) + BOX_PLANE_EPSILON)
				return -1;
			else if (pdist + BOX_PLANE_EPSILON >= (fOrigin - fMaxExtent))
				return 1;
			else
				return 0;
			}
	})();

	function TEST_CROSS_EDGE_BOX_MCR(edge,absolute_edge,pointa,pointb,extend,i_dir_0,i_dir_1,i_comp_0,i_comp_1)
	{
		var dir0 = -edge[i_dir_0];
		var dir1 = edge[i_dir_1];
		var pmin = pointa[i_comp_0]*dir0 + pointa[i_comp_1]*dir1;
		var pmax = pointb[i_comp_0]*dir0 + pointb[i_comp_1]*dir1;
		if (pmin>pmax)
		{
			// swap
			var tmp = pmin;
			pmin = pmax;
			pmax = tmp;
		}
		var abs_dir0 = absolute_edge[i_dir_0];
		var abs_dir1 = absolute_edge[i_dir_1];
		var rad = extend[i_comp_0]*abs_dir0 + extend[i_comp_1]*abs_dir1;
		if (pmin>rad || -rad>pmax)
			return false;
		return true;
	}
	function TEST_CROSS_EDGE_BOX_X_AXIS_MCR(edge,absolute_edge,pointa,pointb,extend)
	{
		return TEST_CROSS_EDGE_BOX_MCR(edge,absolute_edge,pointa,pointb,extend,'z','y','y','z');
	}
	function TEST_CROSS_EDGE_BOX_Y_AXIS_MCR(edge,absolute_edge,pointa,pointb,extend)
	{
		return TEST_CROSS_EDGE_BOX_MCR(edge,absolute_edge,pointa,pointb,extend,'x','z','z','x');
	}
	function TEST_CROSS_EDGE_BOX_Z_AXIS_MCR(edge,absolute_edge,pointa,pointb,extend)
	{
		return TEST_CROSS_EDGE_BOX_MCR(edge,absolute_edge,pointa,pointb,extend,'y','x','x','y');
	}

	Intersection.intersectTriangleBBox = (function() {
		var p1mp0 = new THREE.Vector3();
		var p2mp0 = new THREE.Vector3();
		var pnorm = new THREE.Vector3();
		var center = new THREE.Vector3();
		var extent = new THREE.Vector3();
		var v1 = new THREE.Vector3();
		var v2 = new THREE.Vector3();
		var v3 = new THREE.Vector3();
		var diff = new THREE.Vector3();
		var abs_diff = new THREE.Vector3();
		return function (bmins, bmaxs, p0, p1, p2)
		{
			pnorm.copy(p1mp0.copy(p1).sub(p0).cross(p2mp0.copy(p2).sub(p0))).normalize();
			var pdist = pnorm.dot(p0);
			if (pdist < 0.0)
			{
				pdist = -pdist;
				pnorm.negate();
			}
			if (intersectBoxPlane(bmins, bmaxs, pdist, pnorm) !== 1)
				return false;
			center.copy(bmins).add(bmaxs).multiplyScalar(0.5);
			extent.copy(bmaxs).sub(center);
			v1.copy(p0).sub(center);
			v2.copy(p1).sub(center);
			v3.copy(p2).sub(center);
			// First
			diff.copy(v2).sub(v1);
			abs_diff.set(Math.abs(diff.x), Math.abs(diff.y), Math.abs(diff.z));
			if (!TEST_CROSS_EDGE_BOX_X_AXIS_MCR(diff,abs_diff,v1,v3,extent))
				return false;
			if (!TEST_CROSS_EDGE_BOX_Y_AXIS_MCR(diff,abs_diff,v1,v3,extent))
				return false;
			if (!TEST_CROSS_EDGE_BOX_Z_AXIS_MCR(diff,abs_diff,v1,v3,extent))
				return false;
			// Second
			diff.copy(v3).sub(v2);
			abs_diff.set(Math.abs(diff.x), Math.abs(diff.y), Math.abs(diff.z));
			if (!TEST_CROSS_EDGE_BOX_X_AXIS_MCR(diff,abs_diff,v2,v1,extent))
				return false;
			if (!TEST_CROSS_EDGE_BOX_Y_AXIS_MCR(diff,abs_diff,v2,v1,extent))
				return false;
			if (!TEST_CROSS_EDGE_BOX_Z_AXIS_MCR(diff,abs_diff,v2,v1,extent))
				return false;
			// Third
			diff.copy(v1).sub(v3);
			abs_diff.set(Math.abs(diff.x), Math.abs(diff.y), Math.abs(diff.z));
			if (!TEST_CROSS_EDGE_BOX_X_AXIS_MCR(diff,abs_diff,v3,v2,extent))
				return false;
			if (!TEST_CROSS_EDGE_BOX_Y_AXIS_MCR(diff,abs_diff,v3,v2,extent))
				return false;
			if (!TEST_CROSS_EDGE_BOX_Z_AXIS_MCR(diff,abs_diff,v3,v2,extent))
				return false;

			return true;
		}
	})();

	// ------------------------------------------------------------------------

	// Triangle-triangle intersection

	function EDGE_EDGE_TEST(v0, u0, u1, i0, i1, ax, ay)
	{
		var bx = u0[i0] - u1[i0];
		var by = u0[i1] - u1[i1];
		var cx = v0[i0] - u0[i0];
		var cy = v0[i1] - u0[i1];
		var d = by*cx - bx*cy;
		var f = ay*bx - ax*by;
		if ((f > 0 && d >= 0 && d <= f) || (f < 0 && d <=0 && d >= f))
		{
			var e = ax*cy - ay*cx;
			if (f > 0)
			{
				if (e >= 0 && e <= f)
					return true;
			}
			else
			{
				if (e <= 0 && e >= f)
					return true;
			}
		}
		return false;
	}

	function EDGE_AGAINST_TRI_EDGES(v0, v1, u0, u1, u2, i0, i1)
	{
		var ax = v1[i0] - v0[i0];
		var ay = v1[i1] - v0[i1];
		if (EDGE_EDGE_TEST(v0, u0, u1, i0, i1, ax, ay)) return true;
		if (EDGE_EDGE_TEST(v0, u1, u2, i0, i1, ax, ay)) return true;
		if (EDGE_EDGE_TEST(v0, u2, u0, i0, i1, ax, ay)) return true;
		return false;
	}

	function POINT_IN_TRI(v0, u0, u1, u2, i0, i1)
	{
		var a, b, c, d0, d1, d2;
		a = u1[i1] - u0[i1];
		b = -(u1[i0] - u0[i0]);
		c = -a*u0[i0] - b*u0[i1];
		d0 = a*v0[i0] + b*v0[i1] + c;
		a = u2[i1] - u1[i1];
		b = -(u2[i0] - u1[i0]);
		c = -a*u1[i0] - b*u1[i1];
		d1 = a*v0[i0] + b*v0[i1] + c;
		a = u0[i1] - u2[i1];
		b = -(u0[i0] - u2[i0]);
		c = -a*u2[i0] - b*u2[i1];
		d2 = a*v0[i0] + b*v0[i1] + c;
		if (d0*d1 > 0)
			if (d0*d2 > 0) return true;
		return false;
	}

	function coplanar_tri_tri(n, v0, v1, v2, u0, u1, u2)
	{
		var i0, i1;
		var ax = Math.abs(n.x);
		var ay = Math.abs(n.y);
		var az = Math.abs(n.z);
		if (ax > ay)
		{
			if (ax > az)
			{
				i0 = 'y';
				i1 = 'z';
			}
			else
			{
				i0 = 'x';
				i1 = 'y';
			}
		}
		else
		{
			if (az > ax)
			{
				i0 = 'x';
				i1 = 'y';
			}
			else
			{
				i0 = 'x';
				i1 = 'z';
			}
		}
		// Test all edges of triangle 1 against all edges of triangle 2
		if (EDGE_AGAINST_TRI_EDGES(v0, v1, u0, u1, u2, i0, i1)) return true;
		if (EDGE_AGAINST_TRI_EDGES(v1, v2, u0, u1, u2, i0, i1)) return true;
		if (EDGE_AGAINST_TRI_EDGES(v2, v0, u0, u1, u2, i0, i1)) return true;
		// Test if either triangle is totally contained in the other
		if (POINT_IN_TRI(v0, u0, u1, u2, i0, i1)) return true;
		if (POINT_IN_TRI(u0, v0, v1, v2, i0, i1)) return true;
		return false;
	}

	function NEWCOMPUTE_INTERVALS(vv0, vv1, vv2, d0, d1, d2, d0d1, d0d2, abc, x0x1)
	{
		if (d0d1 > 0)
		{
			abc.x = vv2; abc.y = (vv0 - vv2)*d2; abc.z = (vv1 - vv2)*d2; x0x1.x = d2 - d0; x0x1.y = d2 - d1;
		}
		else if (d0d2 > 0)
		{
			abc.x = vv1; abc.y = (vv0 - vv1)*d1; abc.z = (vv2 - vv1)*d1; x0x1.x = d1 - d0; x0x1.y = d1 - d2;
		}
		else if (d1*d2 > 0 || d0 !== 0)
		{
			abc.x = vv0; abc.y = (vv1 - vv0)*d0; abc.z = (vv2 - vv0)*d0; x0x1.x = d0 - d1; x0x1.y = d0 - d2;
		}
		else if (d1 !== 0)
		{
			abc.x = vv1; abc.y = (vv0 - vv1)*d1; abc.z = (vv2 - vv1)*d1; x0x1.x = d1 - d0; x0x1.y = d1 - d2;
		}
		else if (d2 !== 0)
		{
			abc.x = vv2; abc.y = (vv0 - vv2)*d2; abc.z = (vv1 - vv2)*d2; x0x1.x = d2 - d0; x0x1.y = d2 - d1;
		}
		else
			return true;		// Triangles are coplanar
		return false;
	}

	Intersection.intersectTriangleTriangle = (function() {
		var EPSILON = 0.000001;
		var e1 = new THREE.Vector3();
		var e2 = new THREE.Vector3();
		var n1 = new THREE.Vector3();
		var n2 = new THREE.Vector3();
		var D = new THREE.Vector3();
		var abc = new THREE.Vector3();
		var x0x1 = new THREE.Vector2();
		var def = new THREE.Vector3();
		var y0y1 = new THREE.Vector2();
		return function (v0, v1, v2, u0, u1, u2, coplanarCounts, fudgeFactor)
		{
			// Compute plane equation of triangle v0, v1, v2 (n1.x + d1 = 0)
			e1.copy(v1).sub(v0);
			e2.copy(v2).sub(v0);
			n1.copy(e1).cross(e2);
			var d1 = -(n1.dot(v0))
			// Put u0, u1, u2 into plane equation to compute signed dists to the plane
			var du0 = n1.dot(u0) + d1;
			var du1 = n1.dot(u1) + d1;
			var du2 = n1.dot(u2) + d1;
			// Coplanarity robustness check
			if (Math.abs(du0) < EPSILON) du0 = 0;
			if (Math.abs(du1) < EPSILON) du1 = 0;
			if (Math.abs(du2) < EPSILON) du2 = 0;
			// Same sign on all + not equal 0 --> no intersection
			var du0du1 = du0*du1;
			var du0du2 = du0*du2;
			if (du0du1 >= 0 && du0du2 >= 0) return false;
			// Compute plane equation of triangle u0, u1, u2 (n2.x + d2 = 0)
			e1.copy(u1).sub(u0);
			e2.copy(u2).sub(u0);
			n2.copy(e1).cross(e2);
			var d2 = -(n2.dot(u0));
			// Put v0, v1, v2 into plane equation to compute signed dists to the plane
			var dv0 = n2.dot(v0) + d2;
			var dv1 = n2.dot(v1) + d2;
			var dv2 = n2.dot(v2) + d2;
			// Coplanarity robustness check
			if (Math.abs(dv0) < EPSILON) dv0 = 0.0;
			if (Math.abs(dv1) < EPSILON) dv1 = 0.0;
			if (Math.abs(dv2) < EPSILON) dv2 = 0.0;
			// Same sign on all + not equal 0 --> no intersection
			var dv0dv1 = dv0*dv1;
			var dv0dv2 = dv0*dv2;
			if (dv0dv1 >= 0 && dv0dv2 >= 0) return false;
			// Compute direction of intersection line
			D.copy(n1).cross(n2);
			// Compute index to largest component of D
			var max = Math.abs(D.x);
			var index = 'x';
			var bb = Math.abs(D.y);
			var cc = Math.abs(D.z);
			if (bb > max) { max = bb; index = 'y'; }
			if (cc > max) { max = cc; index = 'z'; }
			// Simplified projection onto intersection line L
			var vp0 = v0[index];
			var vp1 = v1[index];
			var vp2 = v2[index];
			var up0 = u0[index];
			var up1 = u1[index];
			var up2 = u2[index];
			// Compute interval for triangle 1
			if (NEWCOMPUTE_INTERVALS(vp0, vp1, vp2, dv0, dv1, dv2, dv0dv1, dv0dv2, abc, x0x1))
			{
				if (coplanarCounts)
					return coplanar_tri_tri(n1, v0, v1, v2, u0, u1, u2);
				else
					return false;
			}
			var a = abc.x; var b = abc.y; var c = abc.z;
			var x0 = x0x1.x; var x1 = x0x1.y;
			if (NEWCOMPUTE_INTERVALS(up0, up1, up2, du0, du1, du2, du0du1, du0du2, def, y0y1))
			{
				if (coplanarCounts)
					return coplanar_tri_tri(n1, v0, v1, v2, u0, u1, u2);
				else
					return false;
			}
			var d = def.x; var e = def.y; var f = def.z;
			var y0 = y0y1.x; var y1 = y0y1.y;
			// Finish up with non-coplanar intersection
			var xx, yy, xxyy, tmp;
			xx = x0*x1;
			yy = y0*y1;
			xxyy = xx*yy;
			var isect10, isect11, isect20, isect21;
			tmp = a*xxyy;
			isect10 = tmp + b*x1*yy;
			isect11 = tmp + c*x0*yy;
			tmp = d*xxyy;
			isect20 = tmp + e*xx*y1;
			isect21 = tmp + f*xx*y0;
			// Sort isects
			if (isect10 > isect11)
			{
				var tmp = isect10;
				isect10 = isect11;
				isect11 = tmp;
			}
			if (isect20 > isect21)
			{
				var tmp = isect20;
				isect20 = isect21;
				isect21 = tmp;
			}
			if ((isect11 <= isect20 + fudgeFactor) || (isect21 <= isect10 + fudgeFactor)) return false;
			return true;
		}
	})();

	// ------------------------------------------------------------------------

	return Intersection;

})();





==> anc/code/procmod/modelstates.js <==
// requires: THREE.js (http://threejs.org/), grids.js

var ModelStates = (function()
{
	var ModelStates = {
		Sequential: {},
		Compositional: {}
	};

	// ------------------------------------------------------------------------

	ModelStates.Sequential.Voxelizing = function(voxparams)
	{
		this.geometry = null;
		this.grid = null;
		this.bbox = null;
		this.next = null;
		this.length = 0;
		this.score = 0;
		this.voxparams = voxparams;
	}

	// Voxparams has:
	//   - 'bounds'
	//   - one of 'size' or 'dims'
	ModelStates.Sequential.Voxelizing.create = function(voxparams)
	{
		var ms = new ModelStates.Sequential.Voxelizing(voxparams);
		ms.geometry = new Geo.Geometry();
		if (voxparams.dims === undefined)
			voxparams.dims = voxparams.bounds.size().divideScalar(voxparams.size).ceil();
		ms.grid = new Grids.BinaryGrid3(voxparams.dims);
		ms.bbox = new THREE.Box3();
		return ms;
	}

	ModelStates.Sequential.Voxelizing.extend = function(geo, next, doupdate)
	{
		var ms = new ModelStates.Sequential.Voxelizing(next.voxparams);
		ms.geometry = geo;
		if (doupdate)
		{
			ms.grid = next.grid.clone();
			geo.voxelize(ms.grid, ms.voxparams.bounds, ms.grid.dims, true);
			ms.bbox = geo.getbbox().clone().union(next.bbox);
		}
		ms.next = next;
		ms.length = 1 + next.length;
		return ms;
	}

	ModelStates.Sequential.Voxelizing.prototype = 
	{
		constructor: ModelStates.Sequential.Voxelizing,

		addGeometry: function(geo)
		{
			var newstate;
			// We don't even bother updating the state if the score is already -Infinity.
			// (This is sort of like bailing out early: the program runs to completion, but
			//   it doesn't do any of the really expensive stuff).
			// If adding this new geometry results in a self-intersection, then
			//    the score immediately drops to log(0).
			if (this.score === -Infinity || this.intersects(geo))
			{
				newstate = ModelStates.Sequential.Voxelizing.extend(geo, this, false);
				newstate.score = -Infinity;
			}
			else
			{
				newstate = ModelStates.Sequential.Voxelizing.extend(geo, this, true);
				var vp = this.voxparams;
				var percentSame = vp.targetGrid.percentCellsEqualPadded(newstate.grid);
				var targetExtent = vp.bounds.size();
				var extralo = vp.bounds.min.clone().sub(newstate.bbox.min).clampScalar(0, Infinity).divide(targetExtent);
				var extrahi = newstate.bbox.max.clone().sub(vp.bounds.max).clampScalar(0, Infinity).divide(targetExtent);
				var percentOutside = extralo.x + extralo.y + extralo.z + extrahi.x + extrahi.y + extrahi.z;
				newstate.score = gaussianERP.score([1, vp.percentSameSigma], percentSame) +
								 gaussianERP.score([0, vp.percentOutsideSigma], percentOutside);
			}
			return newstate;
		},

		// The linear chain of states acts like a one-dimesional BVH.
		intersects: function(geo)
		{
			var geobbox = geo.getbbox();
			// Walk down the chain of states, looking for intersections.
			for (var currstate = this; currstate !== null; currstate = currstate.next)
			{
				// If at any point the new geo's bbox no longer intersects the accumulated state
				//    bbox, we can bail out with a false.
				if (!geobbox.isIntersectionBox(currstate.bbox))
					return false;
				// If we find an intersection, bail out with a true.
				if (geo.intersects(currstate.geometry))
					return true;
			}
			return false;
		},

		getCompleteGeometry: function()
		{
			var accumgeo = new Geo.Geometry();
			for (var currstate = this; currstate !== null; currstate = currstate.next)
				accumgeo.merge(currstate.geometry);
			return accumgeo;
		}
	}

	// ------------------------------------------------------------------------

	ModelStates.Compositional.Voxelizing = function(voxparams)
	{
		this.geometry = null;
		this.grid = null;
		this.bbox = null;
		this.score = -Infinity;
		this.voxparams = voxparams;
		this.children = null;
	}

	// Voxparams has:
	//   - 'bounds'
	//   - one of 'size' or 'dims'
	ModelStates.Compositional.Voxelizing.create = function(voxparams, geo)
	{
		var ms = new ModelStates.Compositional.Voxelizing(voxparams);
		ms.geometry = geo;
		if (voxparams.dims === undefined)
			voxparams.dims = voxparams.bounds.size().divideScalar(voxparams.size).ceil();
		ms.grid = new Grids.BinaryGrid3(voxparams.dims);
		geo.voxelize(ms.grid, ms.voxparams.bounds, ms.grid.dims, true);
		ms.bbox = geo.getbbox().clone();
		ms.updateScore();
		return ms;
	}

	// TODO: prototype with .combine, .updateScore
	ModelStates.Compositional.Voxelizing.prototype = 
	{
		constructor: ModelStates.Compositional.Voxelizing,

		combine: function(other)
		{
			// We allow other to be undefined
			if (other === undefined) return this;
			var ns = new ModelStates.Compositional.Voxelizing(this.voxparams);
			ns.children = [ this, other ];
			// Only bother with combining grids / updating score if
			//    both scores > -Infinity and no intersections
			if (this.score > -Infinity && other.score > -Infinity
				&& !this.intersects(other))
			{
				ns.grid = this.grid.union(other.grid);
				ns.bbox = this.bbox.clone().union(other.bbox);
				ns.updateScore();
			}
			return ns;
		},

		intersects: function(other)
		{
			// Test outer bboxes first
			if (!other.bbox.isIntersectionBox(this.bbox))
				return false;
			// If other is not a leaf, check children
			if (other.children !== null)
			{
				for (var i = 0; i < other.children.length; i++)
				{
					if (this.intersects(other.children[i]))
						return true;
				}
				return false;
			}
			// If other is a leaf, then:
			// If this is not a leaf, check against its children
			else if (this.children !== null)
			{
				for (var i = 0; i < this.children.length; i++)
				{
					if (this.children[i].intersects(other))
						return true;
				}
				return false;
			}
			// If this is a leaf, do direct geo-geo comparison
			else
			{
				return this.geometry.intersects(other.geometry);
			}
		},

		updateScore: function()
		{
			var vp = this.voxparams;
			var percentSame = vp.targetGrid.percentCellsEqualPadded(this.grid);
			var targetExtent = vp.bounds.size();
			var extralo = vp.bounds.min.clone().sub(this.bbox.min).clampScalar(0, Infinity).divide(targetExtent);
			var extrahi = this.bbox.max.clone().sub(vp.bounds.max).clampScalar(0, Infinity).divide(targetExtent);
			var percentOutside = extralo.x + extralo.y + extralo.z + extrahi.x + extrahi.y + extrahi.z;
			this.score = gaussianERP.score([1, vp.percentSameSigma], percentSame) +
						 gaussianERP.score([0, vp.percentOutsideSigma], percentOutside);
		},

		getCompleteGeometry: function()
		{
			// Recursively accumulate geometry until we get 
			//    to the leaves.
			var geo = new Geo.Geometry();
			var stack = [this];
			while (stack.length > 0)
			{
				var state = stack.pop();
				if (state.geometry !== null)
					geo.merge(state.geometry)
				else
				{
					for (var i = 0; i < state.children.length; i++)
						stack.push(state.children[i]);
				}
			}
			return geo;
		}
	};

	// ------------------------------------------------------------------------

	return ModelStates;

})();





==> anc/code/procmod/tree.js <==
// requires: THREE.js (http://threejs.org/), geometry.js

var tree = function() {

	var N_SEGS = 10;
	var OUTRADIUS_FACTOR = Math.cos(Math.PI/N_SEGS);
	var worldup = new THREE.Vector3(0, 1, 0);
	var WORLD_TO_TEX = 0.15

	if (N_SEGS < 6 || (N_SEGS-2)%4 !== 0)
		throw "N_SEGS must be one of 6, 10, 14, 18, ...";


	// ----------------------------------------------------------------------------


	var lerp = function(lo, hi, t) { return (1-t)*lo + t*hi; };

	THREE.Matrix4.prototype.makePivot = function() {
		var m1 = new THREE.Matrix4();
		var m2 = new THREE.Matrix4();
		return function (axis, angle, center) {
			m1.makeTranslation(-center.x, -center.y, -center.z);
			m2.makeRotationAxis(axis, angle);
			this.makeTranslation(center.x, center.y, center.z);
			this.multiply(m2);
			this.multiply(m1);
			return this;
		};
	}();

	THREE.Vector3.prototype.inverseLerp = function() {
		var d = new THREE.Vector3();
		var tmp = new THREE.Vector3();
		return function (p0, p1) {
			d.copy(p1).sub(p0);
			var dnorm = d.lengthSq();
			return tmp.copy(this).sub(p0).dot(d) / dnorm;
		};
	}();

	THREE.Vector3.prototype.projectOnLineSeg = function() {
		var d = new THREE.Vector3();
		var tmp = new THREE.Vector3();
		return function (p0, p1) {
			d.copy(p1).sub(p0).normalize();
			var s = tmp.copy(this).sub(p0).dot(d);
			d.multiplyScalar(s);
			this.copy(d).add(p0);
			return this;	
		};
	}();


	// ----------------------------------------------------------------------------


	var circleOfVerts = function() {
		var m = new THREE.Matrix4();
		var rotamt = 2*Math.PI/N_SEGS;
		return function (geo, frame) {
			var v = frame.up.clone().multiplyScalar(frame.radius)
						 .add(frame.center);
			geo.vertices.push(v);
			geo.uvs.push(new THREE.Vector2(0, frame.v));
			m.makePivot(frame.forward, rotamt, frame.center);
			for (var i = 1; i < N_SEGS + 1; i++) {
				v = v.clone().applyMatrix4(m);
				geo.vertices.push(v);
				geo.uvs.push(new THREE.Vector2(i/N_SEGS, frame.v));
			}
			return N_SEGS + 1;
		};
	}();

	var cylinderSides = function(geo, bi) {
		for (var i = 0; i < N_SEGS; i++) {
			var i0 = i;
			var i1 = i + 1;
			var i2 = N_SEGS + 1 + i + 1;
			var i3 = N_SEGS + 1 + i;
			geo.indices.push(bi + i0);
			geo.indices.push(bi + i1);
			geo.indices.push(bi + i2);
			geo.indices.push(bi + i2);
			geo.indices.push(bi + i3);
			geo.indices.push(bi + i0);
		}
	};

	var cylinderCap = function(geo, bi) {
		var n = N_SEGS;
		var nStrips = (n - 2) / 2;
		for (var i = 0; i < nStrips / 2; i++) {
			Geo.Geometry.quad(geo, bi + i, bi + i+1, bi + (n/2)-i-1, bi + (n/2)-i);
		}
		for (var i = 0; i < nStrips / 2; i++) {
			Geo.Geometry.quad(geo, bi + (n/2)+i, bi + (n/2)+i+1, bi + n-i-1, bi + (n-i)%n);
		}
	};

	var weldCircleOfVerts = function() {
		var center = new THREE.Vector3();
		var d = new THREE.Vector3();
		var p = new THREE.Vector3();
		var offset = new THREE.Vector3();
		return function (geo, frame, prev) {
			center.copy(prev.p0).add(prev.p1).multiplyScalar(0.5);
			d.copy(center).sub(frame.center).normalize();
			var a = d.dot(d);
			for (var i = 0; i < N_SEGS + 1; i++) {
				var v = geo.vertices[i];
				p.copy(v).projectOnLineSeg(prev.p0, prev.p1);
				var t = p.inverseLerp(prev.p0, prev.p1);
				var radius = lerp(prev.r0, prev.r1, t);
				var r2 = radius * radius;
				var vmp = p.negate().add(v);	// p <- (v - p)
				var b = 2*d.dot(vmp);
				var c = vmp.dot(vmp) - r2;
				var disc = b*b - 4*a*c;
				if (disc < 0) disc = 0;
				disc = Math.sqrt(disc);
				var rayt = (-b - disc) / (2*a);
				v.add(offset.copy(d).multiplyScalar(rayt));
			}
		};
	}();

	var treeSegment = function (prev, frame0, frame1, frame2) {
		var geo = new Geo.Geometry();
		// Vertices 0,N_SEGS are the bottom outline of the base
		var nadded = circleOfVerts(geo, frame0);
		// Vertices N_SEGS+1,2*N_SEGS are the outline of the split frame
		circleOfVerts(geo, frame1);
		// Finally, we have the vertices of the end frame
		circleOfVerts(geo, frame2);
		// Add quads for the outside between base and split
		cylinderSides(geo, 0, 0);
		// Add quads for the outside between split and end
		cylinderSides(geo, nadded, nadded);
		// Finally, add quads across the bottom
		cylinderCap(geo, 0, 0);
		// ...and add quads across the top
		cylinderCap(geo, 2*nadded, 2*nadded);
		// Deal with the 'prev trunk radius' stuff by welding the first circle of verts to the parent branch
		if (prev) {
			weldCircleOfVerts(geo, frame0, prev);
		}
		return geo;
	};

	var advanceFrame = function() {
		var left = new THREE.Vector3();
		var uprotmat = new THREE.Matrix4();
		var leftrotmat = new THREE.Matrix4();
		return function (frame, uprot, leftrot, len, endradius) {
			var c = frame.center;
			var fwd = frame.forward;
			var up = frame.up;
			left.copy(up).cross(fwd);
			uprotmat.makeRotationAxis(up, uprot);
			leftrotmat.makeRotationAxis(left, leftrot);
			var newup = up.clone().transformDirection(leftrotmat);
			leftrotmat.multiply(uprotmat);
			var newfwd = fwd.clone().transformDirection(leftrotmat);
			var newc = newfwd.clone().multiplyScalar(len).add(c);
			var newv = frame.v + (WORLD_TO_TEX/frame.radius)*len;
			return {
				center: newc,
				forward: newfwd,
				up: newup,
				radius: endradius,
				v: newv
			};
		};
	}();

	var branchFrame = function() {
		var ct = new THREE.Vector3();
		var m = new THREE.Matrix4();
		var m1 = new THREE.Matrix4();
		var leftbf = new THREE.Vector3();
		return function (startFrame, endFrame, t, theta, radius) {
			// Construct the frame at the given t value
			ct.copy(startFrame.center).lerp(endFrame.center, t);
			var rt = lerp(startFrame.radius, endFrame.radius, t);
			// This is just the inradius; need to compute the outradius,
			//    since branches are polygonal approximations
			rt /= OUTRADIUS_FACTOR;

			// Construct the branch frame
			m.makePivot(endFrame.forward, theta, ct);
			m1.makePivot(endFrame.forward, theta, endFrame.center);
			var cbf = endFrame.up.clone().multiplyScalar(rt).add(ct).applyMatrix4(m);
			var upbf = endFrame.up.clone().multiplyScalar(endFrame.radius)
				                  .add(endFrame.center).applyMatrix4(m1)
				                  .sub(cbf).normalize();
			var fwdbf = cbf.clone().sub(ct).normalize();
			leftbf.copy(upbf).cross(fwdbf);
			fwdbf.copy(leftbf).cross(upbf);

			// Compute the effective radius of the parent branch at the
			//    extremes of this new branch frame
			var lopoint = upbf.clone().multiplyScalar(radius).negate().add(cbf).projectOnLineSeg(startFrame.center, endFrame.center);
			var lot = lopoint.inverseLerp(startFrame.center, endFrame.center);
			var hipoint = upbf.clone().multiplyScalar(radius).add(cbf).projectOnLineSeg(startFrame.center, endFrame.center);
			var hit = hipoint.inverseLerp(startFrame.center, endFrame.center);
			var loradius = lerp(startFrame.radius, endFrame.radius, lot);
			var hiradius = lerp(startFrame.radius, endFrame.radius, hit);
			// Also turn these into outradii
			loradius /= OUTRADIUS_FACTOR;
			hiradius /= OUTRADIUS_FACTOR;

			return {
				frame: {
					center: cbf,
					forward: fwdbf,
					up: upbf,
					radius: radius,
					v: 0	// Branches just start at v-origin in texture space
				},
				prev: {
					p0: lopoint,
					p1: hipoint,
					r0: loradius,
					r1: hiradius
				}
			};
		};
	}();

	var findSplitFrame = function() {
		var vzero = new THREE.Vector3(0, 0, 0);
		var v = new THREE.Vector3();
		var p0 = new THREE.Vector3();
		var p2 = new THREE.Vector3();
		var v2 = new THREE.Vector3();
		var p1 = new THREE.Vector3();
		var p3 = new THREE.Vector3();
		var tmp = new THREE.Vector3();
		return function (startFrame, endFrame) {
			v.copy(endFrame.forward).projectOnPlane(startFrame.forward).normalize().multiplyScalar(startFrame.radius);
			p0.copy(startFrame.center).sub(v);
			p2.copy(startFrame.center).add(v);
			v2.copy(v).projectOnPlane(endFrame.forward).normalize().multiplyScalar(endFrame.radius);
			p1.copy(endFrame.center).sub(v2);
			tmp.copy(p0).sub(p2).negate();
			var t1 = tmp.dot(endFrame.forward);
			tmp.copy(p1).sub(p0);
			var t2 = tmp.dot(endFrame.forward);
			var t = t1 / t2;
			p3.copy(p0).lerp(p1, t);
			var r = tmp.copy(p3).sub(p2).length() * 0.5;
			p2.add(tmp.copy(endFrame.forward).multiplyScalar(r * 0.1));
			var c = p2.clone().add(p3).multiplyScalar(0.5);
			var splitv = lerp(startFrame.v, endFrame.v, t);
			return {
				center: c,
				forward: endFrame.forward,
				up: endFrame.up,
				radius: r,
				v: splitv
			};
		}
	}();

	var estimateThetaDistrib = function() {
		var N_THETA_SAMPS = 8;
		var rotmat = new THREE.Matrix4();
		var v = new THREE.Vector3();
		return function (f0, f1) {
			rotmat.makeRotationAxis(f1.forward, 2 * Math.PI / N_THETA_SAMPS);
			v.copy(f1.up)
			var w = 0.5 * (v.dot(worldup) + 1);
			var minweight = w;
			var maxweight = w;
			var maxi = 0;
			for (var i=1; i <= N_THETA_SAMPS-1; i++) {
				v.applyMatrix4(rotmat);
				var w = 0.5 * (v.dot(worldup) + 1);
				minweight = Math.min(w, minweight);
				if (w > maxweight) {
					maxweight = w;
					maxi = i;
				}
			}
			var wdiff = maxweight - minweight;
			var stddev = lerp(Math.PI, Math.PI / 8, wdiff);
			return [2 * Math.PI * (maxi / N_THETA_SAMPS), stddev];
		};
	}();

	var continueProb = function(depth) { return Math.exp(-0.1*depth); };
	var branchProb = function(depth, i) { return 0.5; };


	// ----------------------------------------------------------------------------

	return {
		treeSegment: treeSegment,
		advanceFrame: advanceFrame,
		branchFrame: branchFrame,
		findSplitFrame: findSplitFrame,
		estimateThetaDistrib: estimateThetaDistrib,
		continueProb: continueProb,
		branchProb: branchProb
	};

}();

==> anc/code/procmod/tree.wppl <==
// requires: tree.js, modelstates.js, THREE.js (http://threejs.org/)

// Generating / adding to model states
var newState = function(geo) {
	// Assume availability of global 'voxparams'
	return ModelStates.Compositional.Voxelizing.create(voxparams, geo);
};

var stopThresh = 0.05;

var tmp = Object.new(THREE.Vector3);
var branch = function(origradius, frame, i, depth, prev) {
	// Only generate stuff if it's not too small to matter
	if (frame.radius / origradius >= stopThresh) {
		var uprot = gaussian(0, Math.PI / 12);
		var leftrot = gaussian(0, Math.PI / 12);
		var len = uniform(3, 5) * frame.radius;
		var endradius = uniform(0.5, 0.9) * frame.radius;

		// Figure out where to split the segment
		// (This is so the part we branch from is a pure conic section)
		var nextframe = tree.advanceFrame(frame, uprot, leftrot, len, endradius);
		var splitframe = tree.findSplitFrame(frame, nextframe);

		// Place geometry
		var leafState = newState(tree.treeSegment(prev, frame, splitframe, nextframe));

		// Recursively branch
		var branchState = (function() {
			if (flip(tree.branchProb(depth, i))) {
				// Theta mean/variance based on avg weighted by 'up-facing-ness'
				var thetaMuSigma = tree.estimateThetaDistrib(splitframe, nextframe);
				var theta = gaussian(thetaMuSigma[0], thetaMuSigma[1]);
				var maxbranchradius = tmp.copy(nextframe.center).sub(splitframe.center)
				                         .multiplyScalar(0.5).length();
				var branchradius = Math.min(uniform(0.9, 1) * nextframe.radius, maxbranchradius);
				var bframeAndPrev = tree.branchFrame(splitframe, nextframe, 0.5, theta, branchradius);
				var bframe = bframeAndPrev.frame;
				var bprev = bframeAndPrev.prev;
				var recurse = branch(origradius, bframe, 0, depth + 1, bprev);
				return leafState.combine(recurse);
			} else return leafState;
		})();

		// Keep generating same branch?
		if (flip(tree.continueProb(i))) {
			var recurse = branch(origradius, nextframe, i + 1, depth, null);
			return branchState.combine(recurse);
		} else {
			return branchState;
		}
	}
};


var program = function() {
	var startframe = {
		center: Object.new(THREE.Vector3, 0, 0, 0),
		forward: Object.new(THREE.Vector3, 0, 1, 0),
		up: Object.new(THREE.Vector3, 0, 0, -1),
		radius: uniform(1.5, 2),
		v: 0
	};
	var modelstate = branch(startframe.radius, startframe, 0, 0, null);
	factor(modelstate.score);
	return modelstate;
};




==> anc/cps_example/hmm-cps.wppl <==
// CPS-transformed version of hmm.wppl


// main function takes a 'top-level' continuation _k0; this
//    is typically used to print / output the result of the
//    program.
var main = (function (_k0) {
    var model = hmm.genSynthModel(nLatentStates, nObsStates);
    var data = hmm.genSynthData(nObservations, nObsStates);
    var hmmfn = function hmmfn(_k5, n) {
        n === 0 ? _k5(0) : hmmfn(function (prevState) {
            transition(function (state) {
                var _dummy7 = query.add(n, state);
                var obs = data[n - 1];
                observation(function (_dummy6) {
                    _k5(state);
                }, state, obs);
            }, prevState, n);
        }, n - 1);
    };
    var transition = function transition(_k4, prevState) {
        discrete(_k4, model.transition[prevState]);
    };
    var observation = function observation(_k3, state, obs) {
        var p = model.observation[state][obs];
        factor(_k3, Math.log(p));
    };
    var program = function program(_k1) {
        hmmfn(function (_dummy2) {
            _k1(query);
        }, nObservations);
    };
    MH(_k0, program, 10000);
});

==> anc/cps_example/hmm.wppl <==
// requires: hmm.js
// params: nObservations, nLatentStates, nObsStates

var model = hmm.genSynthModel(nLatentStates, nObsStates);
var data = hmm.genSynthData(nObservations, nObsStates);

var hmmfn = function(n) {
	if (n === 0) {
		return 0;
	} else {
		var prevState = hmmfn(n-1);
		var state = transition(prevState, n);
		query.add(n, state);
		var obs = data[n-1];	// b/c of offset
		observation(state, obs);
		return state;
	}
}

var transition = function(prevState) {
	return discrete(model.transition[prevState]);
}

var observation = function(state, obs) {
	var p = model.observation[state][obs];
	return factor(Math.log(p));
}

var program = function() {
	hmmfn(nObservations);
	return query;
}

MH(program, 10000);

==> anc/data/hmm.csv <==
infMethod,nObservations,time
Lightweight_MH,10,0.936492781
Lightweight_MH,10,0.881422317
Lightweight_MH,10,0.867233464
Lightweight_MH,10,0.910391656
Lightweight_MH,10,0.916610476
Lightweight_MH,10,0.915758922
Lightweight_MH,10,0.929313642
Lightweight_MH,10,0.947176075
Lightweight_MH,10,0.988128586
Lightweight_MH,10,0.97430523
Lightweight_MH,10,1.002063677
Lightweight_MH,10,0.923688859
Lightweight_MH,10,1.006179031
Lightweight_MH,10,0.984922887
Lightweight_MH,10,0.976191709
Lightweight_MH,10,0.93138627
Lightweight_MH,10,0.974735694
Lightweight_MH,10,0.930110758
Lightweight_MH,10,0.95878871
Lightweight_MH,10,0.974822618
Lightweight_MH,20,2.067954799
Lightweight_MH,20,2.140600019
Lightweight_MH,20,1.939696281
Lightweight_MH,20,1.997823564
Lightweight_MH,20,2.07368121
Lightweight_MH,20,2.137397368
Lightweight_MH,20,2.2364754
Lightweight_MH,20,2.033419476
Lightweight_MH,20,1.998699148
Lightweight_MH,20,2.073510869
Lightweight_MH,20,2.026862338
Lightweight_MH,20,2.146610942
Lightweight_MH,20,2.237859422
Lightweight_MH,20,2.250656631
Lightweight_MH,20,2.142821151
Lightweight_MH,20,2.102592903
Lightweight_MH,20,2.233261636
Lightweight_MH,20,2.29938858
Lightweight_MH,20,2.15290772
Lightweight_MH,20,2.286416389
Lightweight_MH,30,3.220950389
Lightweight_MH,30,3.548908052
Lightweight_MH,30,3.360102855
Lightweight_MH,30,3.36451777
Lightweight_MH,30,3.604162514
Lightweight_MH,30,3.395990998
Lightweight_MH,30,3.554212136
Lightweight_MH,30,3.649594564
Lightweight_MH,30,3.811295225
Lightweight_MH,30,3.851050332
Lightweight_MH,30,3.725480479
Lightweight_MH,30,3.488519335
Lightweight_MH,30,3.588164032
Lightweight_MH,30,3.6165918599999998
Lightweight_MH,30,3.752487477
Lightweight_MH,30,3.872463979
Lightweight_MH,30,3.993276865
Lightweight_MH,30,3.964245882
Lightweight_MH,30,4.01211077
Lightweight_MH,30,3.990336849
Lightweight_MH,40,5.645109132
Lightweight_MH,40,4.777095907
Lightweight_MH,40,5.000075969
Lightweight_MH,40,5.073109593
Lightweight_MH,40,5.231735897
Lightweight_MH,40,5.480004339
Lightweight_MH,40,5.542879705
Lightweight_MH,40,5.608342944
Lightweight_MH,40,5.921367079
Lightweight_MH,40,6.147754411
Lightweight_MH,40,6.125989567
Lightweight_MH,40,6.221330467
Lightweight_MH,40,5.308128856
Lightweight_MH,40,5.464798728
Lightweight_MH,40,5.681556656
Lightweight_MH,40,5.84219887
Lightweight_MH,40,5.924094812
Lightweight_MH,40,6.089365051
Lightweight_MH,40,6.189876234
Lightweight_MH,40,6.308226571
Lightweight_MH,50,8.404622706
Lightweight_MH,50,8.519164264
Lightweight_MH,50,8.736520968
Lightweight_MH,50,9.042872517
Lightweight_MH,50,8.775982572
Lightweight_MH,50,7.670353176
Lightweight_MH,50,7.848793166
Lightweight_MH,50,8.230079252
Lightweight_MH,50,8.430073423
Lightweight_MH,50,8.296362182
Lightweight_MH,50,8.75430638
Lightweight_MH,50,9.12866079
Lightweight_MH,50,9.140136528
Lightweight_MH,50,9.426562983
Lightweight_MH,50,9.732577028
Lightweight_MH,50,8.496499267
Lightweight_MH,50,7.511013087
Lightweight_MH,50,7.670700531
Lightweight_MH,50,7.978658251
Lightweight_MH,50,8.245190437
Lightweight_MH,60,10.176743578
Lightweight_MH,60,10.711460755
Lightweight_MH,60,11.156740306
Lightweight_MH,60,11.435603
Lightweight_MH,60,11.606605099
Lightweight_MH,60,9.370028041
Lightweight_MH,60,9.369188277
Lightweight_MH,60,9.364337097
Lightweight_MH,60,9.897647696
Lightweight_MH,60,10.17975195
Lightweight_MH,60,10.642263948
Lightweight_MH,60,10.431787325
Lightweight_MH,60,11.347742013
Lightweight_MH,60,11.837774733
Lightweight_MH,60,10.209993562
Lightweight_MH,60,9.100402697
Lightweight_MH,60,9.693478602
Lightweight_MH,60,10.21332693
Lightweight_MH,60,10.392478015
Lightweight_MH,60,10.643852976
Lightweight_MH,70,13.051165741
Lightweight_MH,70,13.233855492
Lightweight_MH,70,13.603651727999999
Lightweight_MH,70,11.597761701
Lightweight_MH,70,11.688905479
Lightweight_MH,70,12.23436751
Lightweight_MH,70,12.52154242
Lightweight_MH,70,13.182592997
Lightweight_MH,70,13.787345249
Lightweight_MH,70,14.085998701
Lightweight_MH,70,14.716646746
Lightweight_MH,70,11.939013976
Lightweight_MH,70,11.672212077
Lightweight_MH,70,12.059976536
Lightweight_MH,70,12.81782091
Lightweight_MH,70,13.141157845
Lightweight_MH,70,13.743533248
Lightweight_MH,70,14.148231068
Lightweight_MH,70,14.484501211
Lightweight_MH,70,12.268466304
Lightweight_MH,80,14.066537103
Lightweight_MH,80,13.888999492
Lightweight_MH,80,14.545400361
Lightweight_MH,80,15.589611398
Lightweight_MH,80,15.501543484
Lightweight_MH,80,16.669254176
Lightweight_MH,80,15.090065106
Lightweight_MH,80,13.525703657
Lightweight_MH,80,13.584648287
Lightweight_MH,80,14.312466658
Lightweight_MH,80,15.155218503
Lightweight_MH,80,15.473830767
Lightweight_MH,80,16.138021313
Lightweight_MH,80,15.215856144
Lightweight_MH,80,12.600285104
Lightweight_MH,80,14.436085668
Lightweight_MH,80,14.342533348
Lightweight_MH,80,14.503355055
Lightweight_MH,80,15.400736633
Lightweight_MH,80,16.064717332
Lightweight_MH,90,17.270544723
Lightweight_MH,90,15.315014607
Lightweight_MH,90,15.860547724
Lightweight_MH,90,16.371189282
Lightweight_MH,90,17.355184316
Lightweight_MH,90,17.786333162
Lightweight_MH,90,19.048376173
Lightweight_MH,90,14.278235908
Lightweight_MH,90,15.583613936999999
Lightweight_MH,90,16.248187703
Lightweight_MH,90,17.326650259
Lightweight_MH,90,17.664528958
Lightweight_MH,90,18.140064619
Lightweight_MH,90,15.439418849
Lightweight_MH,90,14.894139245
Lightweight_MH,90,16.04224449
Lightweight_MH,90,16.696652519
Lightweight_MH,90,18.28882498
Lightweight_MH,90,18.296519914
Lightweight_MH,90,17.228460589
Lightweight_MH,100,17.100467892
Lightweight_MH,100,18.270710111
Lightweight_MH,100,19.077631537
Lightweight_MH,100,19.948356905
Lightweight_MH,100,21.203409321
Lightweight_MH,100,18.427653671
Lightweight_MH,100,16.066004153
Lightweight_MH,100,17.968814432
Lightweight_MH,100,19.12214003
Lightweight_MH,100,20.267594253
Lightweight_MH,100,21.271347854
Lightweight_MH,100,16.879267799
Lightweight_MH,100,16.50084383
Lightweight_MH,100,18.696183558
Lightweight_MH,100,19.406806401
Lightweight_MH,100,20.509117614
Lightweight_MH,100,21.270339173
Lightweight_MH,100,17.332962658
Lightweight_MH,100,17.688126207
Lightweight_MH,100,18.890479172
Lightweight_MH_CPS,10,1.022620278
Lightweight_MH_CPS,10,1.032410673
Lightweight_MH_CPS,10,1.019858169
Lightweight_MH_CPS,10,1.01707951
Lightweight_MH_CPS,10,1.030814009
Lightweight_MH_CPS,10,1.097518578
Lightweight_MH_CPS,10,1.054680644
Lightweight_MH_CPS,10,1.02695497
Lightweight_MH_CPS,10,0.969277842
Lightweight_MH_CPS,10,1.018479264
Lightweight_MH_CPS,10,1.052689034
Lightweight_MH_CPS,10,1.058603514
Lightweight_MH_CPS,10,1.043633107
Lightweight_MH_CPS,10,1.035798324
Lightweight_MH_CPS,10,1.024172941
Lightweight_MH_CPS,10,0.995201268
Lightweight_MH_CPS,10,1.027649013
Lightweight_MH_CPS,10,1.03701702
Lightweight_MH_CPS,10,1.077710954
Lightweight_MH_CPS,10,1.044230831
Lightweight_MH_CPS,20,2.1725071910000002
Lightweight_MH_CPS,20,2.079375052
Lightweight_MH_CPS,20,2.20544595
Lightweight_MH_CPS,20,1.67993605
Lightweight_MH_CPS,20,1.70424235
Lightweight_MH_CPS,20,1.720844501
Lightweight_MH_CPS,20,1.8687478849999999
Lightweight_MH_CPS,20,1.71221314
Lightweight_MH_CPS,20,1.723083746
Lightweight_MH_CPS,20,1.640919778
Lightweight_MH_CPS,20,1.656182855
Lightweight_MH_CPS,20,1.6603001499999999
Lightweight_MH_CPS,20,1.764805166
Lightweight_MH_CPS,20,1.778540558
Lightweight_MH_CPS,20,1.804624509
Lightweight_MH_CPS,20,1.7774616540000001
Lightweight_MH_CPS,20,1.852345654
Lightweight_MH_CPS,20,1.842542852
Lightweight_MH_CPS,20,1.866637288
Lightweight_MH_CPS,20,1.8857351850000001
Lightweight_MH_CPS,30,2.710820569
Lightweight_MH_CPS,30,2.795996173
Lightweight_MH_CPS,30,2.675884744
Lightweight_MH_CPS,30,2.747734438
Lightweight_MH_CPS,30,2.657743091
Lightweight_MH_CPS,30,2.6524958400000003
Lightweight_MH_CPS,30,2.714307726
Lightweight_MH_CPS,30,2.726496452
Lightweight_MH_CPS,30,2.77152689
Lightweight_MH_CPS,30,2.754708907
Lightweight_MH_CPS,30,2.833904368
Lightweight_MH_CPS,30,3.044953017
Lightweight_MH_CPS,30,2.905184579
Lightweight_MH_CPS,30,2.958161473
Lightweight_MH_CPS,30,2.858761677
Lightweight_MH_CPS,30,3.049729108
Lightweight_MH_CPS,30,2.746788886
Lightweight_MH_CPS,30,2.29263524
Lightweight_MH_CPS,30,2.318486992
Lightweight_MH_CPS,30,2.373523823
Lightweight_MH_CPS,40,3.037370018
Lightweight_MH_CPS,40,3.139891275
Lightweight_MH_CPS,40,3.302840393
Lightweight_MH_CPS,40,3.120878867
Lightweight_MH_CPS,40,3.200588905
Lightweight_MH_CPS,40,3.254370781
Lightweight_MH_CPS,40,3.241676621
Lightweight_MH_CPS,40,3.389406537
Lightweight_MH_CPS,40,3.39644458
Lightweight_MH_CPS,40,3.564658856
Lightweight_MH_CPS,40,3.520162899
Lightweight_MH_CPS,40,3.61344798
Lightweight_MH_CPS,40,3.5284880259999998
Lightweight_MH_CPS,40,3.708314349
Lightweight_MH_CPS,40,3.603555066
Lightweight_MH_CPS,40,3.904113593
Lightweight_MH_CPS,40,3.776844809
Lightweight_MH_CPS,40,3.8434812369999998
Lightweight_MH_CPS,40,3.924739523
Lightweight_MH_CPS,40,3.841364508
Lightweight_MH_CPS,50,3.989522628
Lightweight_MH_CPS,50,4.127856903
Lightweight_MH_CPS,50,4.051342978
Lightweight_MH_CPS,50,4.121314988
Lightweight_MH_CPS,50,4.212712873
Lightweight_MH_CPS,50,4.498106775
Lightweight_MH_CPS,50,4.37353377
Lightweight_MH_CPS,50,4.383932428
Lightweight_MH_CPS,50,4.44522255
Lightweight_MH_CPS,50,4.4819424869999995
Lightweight_MH_CPS,50,4.972138881
Lightweight_MH_CPS,50,5.029303695
Lightweight_MH_CPS,50,4.738141928
Lightweight_MH_CPS,50,5.170979726
Lightweight_MH_CPS,50,4.8224745030000005
Lightweight_MH_CPS,50,5.014702119
Lightweight_MH_CPS,50,4.930349752
Lightweight_MH_CPS,50,5.179260336
Lightweight_MH_CPS,50,5.15840525
Lightweight_MH_CPS,50,5.424926749
Lightweight_MH_CPS,60,5.086213486
Lightweight_MH_CPS,60,4.977899869
Lightweight_MH_CPS,60,5.157921647
Lightweight_MH_CPS,60,5.340846074
Lightweight_MH_CPS,60,5.451321298
Lightweight_MH_CPS,60,5.345164355
Lightweight_MH_CPS,60,5.433585807
Lightweight_MH_CPS,60,5.824032642
Lightweight_MH_CPS,60,5.528092464
Lightweight_MH_CPS,60,5.837304623
Lightweight_MH_CPS,60,6.026835627
Lightweight_MH_CPS,60,5.798206726
Lightweight_MH_CPS,60,6.209873105
Lightweight_MH_CPS,60,6.511296871
Lightweight_MH_CPS,60,6.370904808
Lightweight_MH_CPS,60,6.512235744
Lightweight_MH_CPS,60,6.974388576
Lightweight_MH_CPS,60,5.573170119
Lightweight_MH_CPS,60,5.191510706
Lightweight_MH_CPS,60,5.292104999
Lightweight_MH_CPS,70,6.425380132
Lightweight_MH_CPS,70,6.359248966
Lightweight_MH_CPS,70,6.466503249
Lightweight_MH_CPS,70,6.793861159
Lightweight_MH_CPS,70,6.840805975
Lightweight_MH_CPS,70,6.716187403
Lightweight_MH_CPS,70,7.023093022
Lightweight_MH_CPS,70,7.287059963
Lightweight_MH_CPS,70,7.497972251
Lightweight_MH_CPS,70,7.632547607
Lightweight_MH_CPS,70,8.211429633
Lightweight_MH_CPS,70,7.656879369
Lightweight_MH_CPS,70,7.003546346
Lightweight_MH_CPS,70,5.976520341
Lightweight_MH_CPS,70,6.380760834
Lightweight_MH_CPS,70,6.404219545
Lightweight_MH_CPS,70,6.505581701
Lightweight_MH_CPS,70,6.758217876
Lightweight_MH_CPS,70,6.606956223
Lightweight_MH_CPS,70,7.188563297
Lightweight_MH_CPS,80,8.477063333
Lightweight_MH_CPS,80,8.419012047
Lightweight_MH_CPS,80,8.347731641
Lightweight_MH_CPS,80,8.676280357
Lightweight_MH_CPS,80,8.710623459
Lightweight_MH_CPS,80,8.943847724
Lightweight_MH_CPS,80,8.238988903
Lightweight_MH_CPS,80,6.960798854
Lightweight_MH_CPS,80,7.340471198
Lightweight_MH_CPS,80,7.398267024
Lightweight_MH_CPS,80,7.484714657
Lightweight_MH_CPS,80,7.800571608
Lightweight_MH_CPS,80,7.824156043
Lightweight_MH_CPS,80,8.192280319
Lightweight_MH_CPS,80,8.179846867
Lightweight_MH_CPS,80,7.852172438
Lightweight_MH_CPS,80,8.675175512
Lightweight_MH_CPS,80,8.39049209
Lightweight_MH_CPS,80,8.999051979
Lightweight_MH_CPS,80,9.039322244
Lightweight_MH_CPS,90,8.199092626
Lightweight_MH_CPS,90,8.044869151
Lightweight_MH_CPS,90,8.170621288
Lightweight_MH_CPS,90,7.852856448
Lightweight_MH_CPS,90,8.415842587
Lightweight_MH_CPS,90,8.322561586
Lightweight_MH_CPS,90,8.598051811
Lightweight_MH_CPS,90,9.007750535
Lightweight_MH_CPS,90,9.173577911
Lightweight_MH_CPS,90,9.548578114
Lightweight_MH_CPS,90,9.82504863
Lightweight_MH_CPS,90,9.687875103
Lightweight_MH_CPS,90,7.824245816
Lightweight_MH_CPS,90,7.770333115
Lightweight_MH_CPS,90,7.893037671
Lightweight_MH_CPS,90,8.197811111
Lightweight_MH_CPS,90,8.348139124
Lightweight_MH_CPS,90,8.670806085
Lightweight_MH_CPS,90,8.648202134
Lightweight_MH_CPS,90,8.976859532
Lightweight_MH_CPS,100,9.979980067
Lightweight_MH_CPS,100,10.587123673
Lightweight_MH_CPS,100,10.673415537
Lightweight_MH_CPS,100,9.290605407
Lightweight_MH_CPS,100,8.519577009
Lightweight_MH_CPS,100,8.86483736
Lightweight_MH_CPS,100,9.279856406
Lightweight_MH_CPS,100,9.740630858
Lightweight_MH_CPS,100,9.742350894
Lightweight_MH_CPS,100,10.412297707
Lightweight_MH_CPS,100,9.992563426
Lightweight_MH_CPS,100,9.854326405
Lightweight_MH_CPS,100,10.529975581
Lightweight_MH_CPS,100,10.60352141
Lightweight_MH_CPS,100,9.395425446
Lightweight_MH_CPS,100,8.545087062
Lightweight_MH_CPS,100,8.682940707
Lightweight_MH_CPS,100,9.479937839
Lightweight_MH_CPS,100,9.561193615
Lightweight_MH_CPS,100,9.784571577
Incremental_MH,10,1.025173897
Incremental_MH,10,1.025721444
Incremental_MH,10,0.960527154
Incremental_MH,10,1.008481347
Incremental_MH,10,0.980205238
Incremental_MH,10,0.998379608
Incremental_MH,10,0.956579338
Incremental_MH,10,0.957914201
Incremental_MH,10,1.062504287
Incremental_MH,10,1.011107835
Incremental_MH,10,0.953803477
Incremental_MH,10,0.964365099
Incremental_MH,10,0.952433726
Incremental_MH,10,0.958355991
Incremental_MH,10,0.971331793
Incremental_MH,10,0.955260863
Incremental_MH,10,0.967477823
Incremental_MH,10,0.972430554
Incremental_MH,10,0.951580823
Incremental_MH,10,0.960901979
Incremental_MH,20,0.990203501
Incremental_MH,20,1.05682408
Incremental_MH,20,1.098696379
Incremental_MH,20,0.987869258
Incremental_MH,20,0.998642355
Incremental_MH,20,1.048560127
Incremental_MH,20,0.865482349
Incremental_MH,20,0.804287958
Incremental_MH,20,0.817986413
Incremental_MH,20,0.784572932
Incremental_MH,20,0.782207451
Incremental_MH,20,0.776418065
Incremental_MH,20,0.838214803
Incremental_MH,20,0.865904397
Incremental_MH,20,0.853477745
Incremental_MH,20,0.868892324
Incremental_MH,20,0.883416399
Incremental_MH,20,0.855736797
Incremental_MH,20,0.859049115
Incremental_MH,20,0.893951027
Incremental_MH,30,0.893250925
Incremental_MH,30,0.855858505
Incremental_MH,30,0.898384787
Incremental_MH,30,0.88645314
Incremental_MH,30,0.897337041
Incremental_MH,30,0.925719613
Incremental_MH,30,0.874888186
Incremental_MH,30,0.883659169
Incremental_MH,30,0.879095928
Incremental_MH,30,0.873893869
Incremental_MH,30,0.903873062
Incremental_MH,30,0.861480296
Incremental_MH,30,0.867500452
Incremental_MH,30,0.860836966
Incremental_MH,30,0.885612786
Incremental_MH,30,0.870721642
Incremental_MH,30,0.872851891
Incremental_MH,30,0.853574581
Incremental_MH,30,0.876205376
Incremental_MH,30,0.847297535
Incremental_MH,40,0.904035569
Incremental_MH,40,0.877379566
Incremental_MH,40,0.9425088
Incremental_MH,40,0.908784837
Incremental_MH,40,0.91417745
Incremental_MH,40,0.915625778
Incremental_MH,40,0.923469339
Incremental_MH,40,0.928346007
Incremental_MH,40,0.933355474
Incremental_MH,40,0.938240705
Incremental_MH,40,0.952078729
Incremental_MH,40,0.957642526
Incremental_MH,40,0.951743955
Incremental_MH,40,0.900634773
Incremental_MH,40,0.8983134
Incremental_MH,40,0.969425236
Incremental_MH,40,0.82716567
Incremental_MH,40,0.735631979
Incremental_MH,40,0.82453839
Incremental_MH,40,0.801155472
Incremental_MH,50,0.813682447
Incremental_MH,50,0.796210595
Incremental_MH,50,0.810600288
Incremental_MH,50,0.80960575
Incremental_MH,50,0.826622127
Incremental_MH,50,0.806135073
Incremental_MH,50,0.802584538
Incremental_MH,50,0.821933424
Incremental_MH,50,0.834269653
Incremental_MH,50,0.836497162
Incremental_MH,50,0.80804672
Incremental_MH,50,0.827510301
Incremental_MH,50,0.804612482
Incremental_MH,50,0.849038519
Incremental_MH,50,0.846421413
Incremental_MH,50,0.820200067
Incremental_MH,50,0.883931041
Incremental_MH,50,0.830139791
Incremental_MH,50,0.855293865
Incremental_MH,50,0.842398526
Incremental_MH,60,0.835733451
Incremental_MH,60,0.844376424
Incremental_MH,60,0.908402165
Incremental_MH,60,0.930479766
Incremental_MH,60,0.855679174
Incremental_MH,60,0.807727956
Incremental_MH,60,0.82638953
Incremental_MH,60,0.847833259
Incremental_MH,60,0.848332159
Incremental_MH,60,0.873229273
Incremental_MH,60,0.868268545
Incremental_MH,60,0.839248286
Incremental_MH,60,0.838033007
Incremental_MH,60,0.87325544
Incremental_MH,60,0.855493074
Incremental_MH,60,0.886085402
Incremental_MH,60,0.882560679
Incremental_MH,60,0.851073789
Incremental_MH,60,0.840566993
Incremental_MH,60,0.86605458
Incremental_MH,70,0.866925068
Incremental_MH,70,0.842515192
Incremental_MH,70,0.837932511
Incremental_MH,70,0.797978262
Incremental_MH,70,0.833516002
Incremental_MH,70,0.817492667
Incremental_MH,70,0.812132379
Incremental_MH,70,0.830327342
Incremental_MH,70,0.813696534
Incremental_MH,70,0.780914295
Incremental_MH,70,0.880754637
Incremental_MH,70,0.956693808
Incremental_MH,70,0.913951467
Incremental_MH,70,0.892613846
Incremental_MH,70,0.894416288
Incremental_MH,70,0.939858779
Incremental_MH,70,0.927714939
Incremental_MH,70,1.005633451
Incremental_MH,70,0.985319086
Incremental_MH,70,1.002958297
Incremental_MH,80,0.900902044
Incremental_MH,80,0.893757726
Incremental_MH,80,0.920299483
Incremental_MH,80,0.930241571
Incremental_MH,80,0.948559598
Incremental_MH,80,0.892177142
Incremental_MH,80,0.923782789
Incremental_MH,80,0.924418434
Incremental_MH,80,0.90878943
Incremental_MH,80,0.866721284
Incremental_MH,80,0.865543984
Incremental_MH,80,0.892052651
Incremental_MH,80,0.907965008
Incremental_MH,80,0.895426142
Incremental_MH,80,0.904408738
Incremental_MH,80,0.898706693
Incremental_MH,80,0.911095893
Incremental_MH,80,0.857899568
Incremental_MH,80,0.882740989
Incremental_MH,80,0.904617138
Incremental_MH,90,0.902973945
Incremental_MH,90,0.904571825
Incremental_MH,90,0.943262282
Incremental_MH,90,0.924918717
Incremental_MH,90,0.936665261
Incremental_MH,90,0.918265829
Incremental_MH,90,0.891121812
Incremental_MH,90,0.916772287
Incremental_MH,90,0.91835534
Incremental_MH,90,0.955390352
Incremental_MH,90,0.906459744
Incremental_MH,90,0.854784633
Incremental_MH,90,0.916725896
Incremental_MH,90,0.919293395
Incremental_MH,90,0.916501758
Incremental_MH,90,0.93255674
Incremental_MH,90,0.894975167
Incremental_MH,90,0.964341819
Incremental_MH,90,0.939831218
Incremental_MH,90,0.914630196
Incremental_MH,100,0.929451705
Incremental_MH,100,0.938424038
Incremental_MH,100,0.93454934
Incremental_MH,100,0.945701818
Incremental_MH,100,0.986435295
Incremental_MH,100,0.989785355
Incremental_MH,100,0.951197579
Incremental_MH,100,1.024306259
Incremental_MH,100,0.964316045
Incremental_MH,100,0.945451535
Incremental_MH,100,0.931695865
Incremental_MH,100,0.947817902
Incremental_MH,100,1.015709043
Incremental_MH,100,0.983638975
Incremental_MH,100,0.9924722
Incremental_MH,100,0.951445101
Incremental_MH,100,0.967537326
Incremental_MH,100,0.949238644
Incremental_MH,100,0.965391207
Incremental_MH,100,0.932346296
Incremental_MH_noCPS,10,2.423669464
Incremental_MH_noCPS,10,2.374323366
Incremental_MH_noCPS,10,2.497232891
Incremental_MH_noCPS,10,2.5506519709999997
Incremental_MH_noCPS,10,2.505360331
Incremental_MH_noCPS,10,2.431937732
Incremental_MH_noCPS,10,2.593507748
Incremental_MH_noCPS,10,2.461300803
Incremental_MH_noCPS,10,2.602378538
Incremental_MH_noCPS,10,2.596063702
Incremental_MH_noCPS,10,2.683706972
Incremental_MH_noCPS,10,2.5972582810000002
Incremental_MH_noCPS,10,2.67733078
Incremental_MH_noCPS,10,2.594216354
Incremental_MH_noCPS,10,2.705530343
Incremental_MH_noCPS,10,2.726622048
Incremental_MH_noCPS,10,2.671540583
Incremental_MH_noCPS,10,2.772844507
Incremental_MH_noCPS,10,2.6766418290000003
Incremental_MH_noCPS,10,2.585010093
Incremental_MH_noCPS,20,4.492454071
Incremental_MH_noCPS,20,4.373329244
Incremental_MH_noCPS,20,4.548453718
Incremental_MH_noCPS,20,4.608185587
Incremental_MH_noCPS,20,4.855637005
Incremental_MH_noCPS,20,4.705320796
Incremental_MH_noCPS,20,4.659168993
Incremental_MH_noCPS,20,4.47729135
Incremental_MH_noCPS,20,4.675157953
Incremental_MH_noCPS,20,4.754120387
Incremental_MH_noCPS,20,4.771772001
Incremental_MH_noCPS,20,5.102802096
Incremental_MH_noCPS,20,5.09441431
Incremental_MH_noCPS,20,5.137694159
Incremental_MH_noCPS,20,4.847484339
Incremental_MH_noCPS,20,4.723866773
Incremental_MH_noCPS,20,4.992676396
Incremental_MH_noCPS,20,4.933850004
Incremental_MH_noCPS,20,5.112701636
Incremental_MH_noCPS,20,5.063813739
Incremental_MH_noCPS,30,7.362120729
Incremental_MH_noCPS,30,7.5841479750000005
Incremental_MH_noCPS,30,7.753843283
Incremental_MH_noCPS,30,7.870952528
Incremental_MH_noCPS,30,6.633065386
Incremental_MH_noCPS,30,6.742291588
Incremental_MH_noCPS,30,7.145891771
Incremental_MH_noCPS,30,7.243057691
Incremental_MH_noCPS,30,7.325093546
Incremental_MH_noCPS,30,7.26570974
Incremental_MH_noCPS,30,7.751453605
Incremental_MH_noCPS,30,7.622144796
Incremental_MH_noCPS,30,6.711510033
Incremental_MH_noCPS,30,7.038936956
Incremental_MH_noCPS,30,7.054254425
Incremental_MH_noCPS,30,7.43979366
Incremental_MH_noCPS,30,7.475683362
Incremental_MH_noCPS,30,7.625548597
Incremental_MH_noCPS,30,7.654396191
Incremental_MH_noCPS,30,7.421060289
Incremental_MH_noCPS,40,8.721958572
Incremental_MH_noCPS,40,9.00906752
Incremental_MH_noCPS,40,9.452354415
Incremental_MH_noCPS,40,10.015771769
Incremental_MH_noCPS,40,10.061865261
Incremental_MH_noCPS,40,9.90722641
Incremental_MH_noCPS,40,8.861494597
Incremental_MH_noCPS,40,9.170293304
Incremental_MH_noCPS,40,9.391845142
Incremental_MH_noCPS,40,9.931741895
Incremental_MH_noCPS,40,9.935841852
Incremental_MH_noCPS,40,9.834310885
Incremental_MH_noCPS,40,8.76256718
Incremental_MH_noCPS,40,8.797088245
Incremental_MH_noCPS,40,9.257151409
Incremental_MH_noCPS,40,9.689262344
Incremental_MH_noCPS,40,9.98156311
Incremental_MH_noCPS,40,9.944256178
Incremental_MH_noCPS,40,8.772319641
Incremental_MH_noCPS,40,9.028080394
Incremental_MH_noCPS,50,11.218376446
Incremental_MH_noCPS,50,11.775976796
Incremental_MH_noCPS,50,12.256326344
Incremental_MH_noCPS,50,10.742318506
Incremental_MH_noCPS,50,10.819446476
Incremental_MH_noCPS,50,10.805142892
Incremental_MH_noCPS,50,11.942191982
Incremental_MH_noCPS,50,15.269849174
Incremental_MH_noCPS,50,11.167356814
Incremental_MH_noCPS,50,11.094182992
Incremental_MH_noCPS,50,11.153283518
Incremental_MH_noCPS,50,12.094421413
Incremental_MH_noCPS,50,12.657743938
Incremental_MH_noCPS,50,10.434747402
Incremental_MH_noCPS,50,10.729227205
Incremental_MH_noCPS,50,11.259309676
Incremental_MH_noCPS,50,11.665336903
Incremental_MH_noCPS,50,12.080281893
Incremental_MH_noCPS,50,10.170325489
Incremental_MH_noCPS,50,11.257820367
Incremental_MH_noCPS,60,13.325421201
Incremental_MH_noCPS,60,14.503007947
Incremental_MH_noCPS,60,13.219230844
Incremental_MH_noCPS,60,12.661790046
Incremental_MH_noCPS,60,13.146742424
Incremental_MH_noCPS,60,14.171890345
Incremental_MH_noCPS,60,13.282920089
Incremental_MH_noCPS,60,12.82653587
Incremental_MH_noCPS,60,12.877871222
Incremental_MH_noCPS,60,13.869871505999999
Incremental_MH_noCPS,60,13.859350656
Incremental_MH_noCPS,60,12.418016403
Incremental_MH_noCPS,60,12.920700278
Incremental_MH_noCPS,60,13.728340587
Incremental_MH_noCPS,60,14.014989456
Incremental_MH_noCPS,60,11.948111797
Incremental_MH_noCPS,60,13.107824752
Incremental_MH_noCPS,60,13.592822811
Incremental_MH_noCPS,60,14.5158803
Incremental_MH_noCPS,60,11.805797703
Incremental_MH_noCPS,70,14.95473548
Incremental_MH_noCPS,70,15.695045342
Incremental_MH_noCPS,70,15.963675542
Incremental_MH_noCPS,70,14.514195358
Incremental_MH_noCPS,70,14.905376309
Incremental_MH_noCPS,70,16.174958385
Incremental_MH_noCPS,70,15.295203988
Incremental_MH_noCPS,70,14.874985993
Incremental_MH_noCPS,70,15.181213595
Incremental_MH_noCPS,70,16.867560608
Incremental_MH_noCPS,70,14.735846204
Incremental_MH_noCPS,70,14.858148676999999
Incremental_MH_noCPS,70,16.309680575
Incremental_MH_noCPS,70,14.870211733
Incremental_MH_noCPS,70,14.742523045
Incremental_MH_noCPS,70,15.609341424
Incremental_MH_noCPS,70,16.422758956
Incremental_MH_noCPS,70,14.4609397
Incremental_MH_noCPS,70,15.931898247
Incremental_MH_noCPS,70,16.79997285
Incremental_MH_noCPS,80,18.300647963
Incremental_MH_noCPS,80,17.226916669
Incremental_MH_noCPS,80,18.710274497
Incremental_MH_noCPS,80,18.575607854
Incremental_MH_noCPS,80,17.308844592
Incremental_MH_noCPS,80,18.476562971
Incremental_MH_noCPS,80,18.999854759
Incremental_MH_noCPS,80,17.314039966
Incremental_MH_noCPS,80,18.348945246
Incremental_MH_noCPS,80,18.65661388
Incremental_MH_noCPS,80,17.110979125
Incremental_MH_noCPS,80,18.091200551
Incremental_MH_noCPS,80,19.480227482
Incremental_MH_noCPS,80,18.096360813
Incremental_MH_noCPS,80,18.13062021
Incremental_MH_noCPS,80,19.365084877
Incremental_MH_noCPS,80,17.443967916
Incremental_MH_noCPS,80,17.978648736
Incremental_MH_noCPS,80,19.78831091
Incremental_MH_noCPS,80,17.974568804
Incremental_MH_noCPS,90,21.053616047
Incremental_MH_noCPS,90,21.805414039
Incremental_MH_noCPS,90,19.799612354
Incremental_MH_noCPS,90,21.168608612
Incremental_MH_noCPS,90,21.259155832
Incremental_MH_noCPS,90,19.521356384
Incremental_MH_noCPS,90,21.619779362
Incremental_MH_noCPS,90,20.505573169
Incremental_MH_noCPS,90,20.106659508
Incremental_MH_noCPS,90,21.605472476
Incremental_MH_noCPS,90,19.697119318
Incremental_MH_noCPS,90,21.108039435
Incremental_MH_noCPS,90,22.449114826
Incremental_MH_noCPS,90,19.499819769
Incremental_MH_noCPS,90,21.46444845
Incremental_MH_noCPS,90,20.595614014
Incremental_MH_noCPS,90,18.545262093
Incremental_MH_noCPS,90,20.596717035
Incremental_MH_noCPS,90,19.196852533
Incremental_MH_noCPS,90,18.497654934
Incremental_MH_noCPS,100,23.691576922
Incremental_MH_noCPS,100,19.978623495
Incremental_MH_noCPS,100,23.324598969
Incremental_MH_noCPS,100,22.291494223
Incremental_MH_noCPS,100,21.673126482
Incremental_MH_noCPS,100,23.015192159
Incremental_MH_noCPS,100,20.351826499
Incremental_MH_noCPS,100,22.54986368
Incremental_MH_noCPS,100,22.368126622
Incremental_MH_noCPS,100,22.084203825
Incremental_MH_noCPS,100,23.066605481
Incremental_MH_noCPS,100,20.301983261
Incremental_MH_noCPS,100,22.615956981
Incremental_MH_noCPS,100,22.167996505
Incremental_MH_noCPS,100,22.095818605
Incremental_MH_noCPS,100,22.987784278
Incremental_MH_noCPS,100,20.795003583
Incremental_MH_noCPS,100,22.454062904
Incremental_MH_noCPS,100,22.038240964
Incremental_MH_noCPS,100,21.876589461000002


==> anc/data/lda.csv <==
infMethod,nDocs,time
Lightweight_MH,5,1.347470616
Lightweight_MH,5,1.292191523
Lightweight_MH,5,1.425568151
Lightweight_MH,5,1.449530642
Lightweight_MH,5,1.442783494
Lightweight_MH,5,1.381975995
Lightweight_MH,5,1.454231367
Lightweight_MH,5,1.51530532
Lightweight_MH,5,1.347228771
Lightweight_MH,5,1.537524684
Lightweight_MH,5,1.479259087
Lightweight_MH,5,1.609183361
Lightweight_MH,5,1.53352977
Lightweight_MH,5,1.520059842
Lightweight_MH,5,1.528561944
Lightweight_MH,5,1.528837775
Lightweight_MH,5,1.535385308
Lightweight_MH,5,1.523748589
Lightweight_MH,5,1.475964649
Lightweight_MH,5,1.467292262
Lightweight_MH,10,2.6366095229999997
Lightweight_MH,10,2.692185478
Lightweight_MH,10,2.574544687
Lightweight_MH,10,2.552223322
Lightweight_MH,10,2.687276892
Lightweight_MH,10,2.701164312
Lightweight_MH,10,2.783823617
Lightweight_MH,10,2.716765252
Lightweight_MH,10,3.070980706
Lightweight_MH,10,2.8636843130000003
Lightweight_MH,10,2.992703575
Lightweight_MH,10,3.130510008
Lightweight_MH,10,3.219857133
Lightweight_MH,10,2.968135497
Lightweight_MH,10,3.094606357
Lightweight_MH,10,2.922643603
Lightweight_MH,10,3.140332105
Lightweight_MH,10,3.260016665
Lightweight_MH,10,3.224633852
Lightweight_MH,10,3.3021092
Lightweight_MH,15,4.505693351
Lightweight_MH,15,4.537078083
Lightweight_MH,15,4.701474343
Lightweight_MH,15,4.855837425
Lightweight_MH,15,4.916654422
Lightweight_MH,15,5.112626019
Lightweight_MH,15,4.698391331
Lightweight_MH,15,4.625942229
Lightweight_MH,15,4.999347976
Lightweight_MH,15,4.951969149
Lightweight_MH,15,5.147246155
Lightweight_MH,15,5.028369009
Lightweight_MH,15,5.428961721
Lightweight_MH,15,5.240273506
Lightweight_MH,15,5.053461651
Lightweight_MH,15,5.027155564
Lightweight_MH,15,5.086674747
Lightweight_MH,15,5.233146674
Lightweight_MH,15,5.40876836
Lightweight_MH,15,5.247486587
Lightweight_MH,20,7.362986352
Lightweight_MH,20,7.394806533
Lightweight_MH,20,6.6168724789999995
Lightweight_MH,20,6.8822313489999996
Lightweight_MH,20,7.2967803700000005
Lightweight_MH,20,7.103852735
Lightweight_MH,20,7.781341467
Lightweight_MH,20,7.289544436
Lightweight_MH,20,7.854641653
Lightweight_MH,20,7.629423754
Lightweight_MH,20,6.821709707
Lightweight_MH,20,7.053631692
Lightweight_MH,20,7.146665771
Lightweight_MH,20,7.202544261
Lightweight_MH,20,7.445991177
Lightweight_MH,20,7.6555695230000005
Lightweight_MH,20,7.994874913
Lightweight_MH,20,8.373730857
Lightweight_MH,20,8.69823134
Lightweight_MH,20,7.086440268
Lightweight_MH,25,9.169278376
Lightweight_MH,25,9.725051714
Lightweight_MH,25,9.343431825
Lightweight_MH,25,9.82706859
Lightweight_MH,25,10.030363271
Lightweight_MH,25,10.6217546
Lightweight_MH,25,11.349325451
Lightweight_MH,25,10.019509605
Lightweight_MH,25,9.388895602
Lightweight_MH,25,9.82147246
Lightweight_MH,25,9.919482443
Lightweight_MH,25,9.884614045
Lightweight_MH,25,10.578840737
Lightweight_MH,25,11.024069031
Lightweight_MH,25,10.974648912
Lightweight_MH,25,8.693473976
Lightweight_MH,25,9.215770473
Lightweight_MH,25,9.255987358
Lightweight_MH,25,9.851862687
Lightweight_MH,25,10.386838777
Lightweight_MH,30,12.94336474
Lightweight_MH,30,13.353589978
Lightweight_MH,30,12.517580294
Lightweight_MH,30,11.356210511
Lightweight_MH,30,11.673295893
Lightweight_MH,30,12.300026853
Lightweight_MH,30,12.901565099
Lightweight_MH,30,13.243099811
Lightweight_MH,30,13.297452911
Lightweight_MH,30,10.992644481
Lightweight_MH,30,11.28756227
Lightweight_MH,30,11.945590473
Lightweight_MH,30,12.298911113
Lightweight_MH,30,12.615825693
Lightweight_MH,30,12.617369364
Lightweight_MH,30,13.336585287
Lightweight_MH,30,10.933202525
Lightweight_MH,30,11.689007806
Lightweight_MH,30,12.016559588
Lightweight_MH,30,12.23506693
Lightweight_MH,35,15.654460656
Lightweight_MH,35,16.826239058
Lightweight_MH,35,12.953666897
Lightweight_MH,35,13.249305524
Lightweight_MH,35,14.357992333
Lightweight_MH,35,15.180731806
Lightweight_MH,35,15.82338403
Lightweight_MH,35,15.886480531
Lightweight_MH,35,13.091359937
Lightweight_MH,35,14.301302641
Lightweight_MH,35,14.67146882
Lightweight_MH,35,15.48870033
Lightweight_MH,35,15.425694123
Lightweight_MH,35,14.248870466
Lightweight_MH,35,13.475814903
Lightweight_MH,35,14.179878655
Lightweight_MH,35,15.548265965
Lightweight_MH,35,15.560762185
Lightweight_MH,35,16.108033854
Lightweight_MH,35,13.015547729
Lightweight_MH,40,16.31797018
Lightweight_MH,40,16.9070914
Lightweight_MH,40,17.906611103
Lightweight_MH,40,18.553740042
Lightweight_MH,40,15.568064624
Lightweight_MH,40,15.340601506
Lightweight_MH,40,17.123462033
Lightweight_MH,40,17.785893679
Lightweight_MH,40,18.341828122
Lightweight_MH,40,15.416901049
Lightweight_MH,40,16.495168727
Lightweight_MH,40,17.537975856
Lightweight_MH,40,18.168955789
Lightweight_MH,40,15.971444181
Lightweight_MH,40,15.396949904
Lightweight_MH,40,15.666714724
Lightweight_MH,40,16.552996823
Lightweight_MH,40,17.695323255
Lightweight_MH,40,15.646454448
Lightweight_MH,40,15.020761223
Lightweight_MH,45,18.23765099
Lightweight_MH,45,19.634248146
Lightweight_MH,45,19.088866966
Lightweight_MH,45,16.839924995
Lightweight_MH,45,17.943850397
Lightweight_MH,45,19.538131726
Lightweight_MH,45,19.106069911
Lightweight_MH,45,17.298287846
Lightweight_MH,45,18.050373901
Lightweight_MH,45,19.074672663
Lightweight_MH,45,20.068780928
Lightweight_MH,45,17.077730745
Lightweight_MH,45,17.96141755
Lightweight_MH,45,19.06393961
Lightweight_MH,45,19.816102784999998
Lightweight_MH,45,16.447258257
Lightweight_MH,45,17.909025532
Lightweight_MH,45,19.160889448
Lightweight_MH,45,20.726869773
Lightweight_MH,45,16.864132526
Lightweight_MH,50,20.067237818
Lightweight_MH,50,22.088999192
Lightweight_MH,50,22.139507377
Lightweight_MH,50,19.875908207
Lightweight_MH,50,21.313366414
Lightweight_MH,50,22.421351908
Lightweight_MH,50,19.449802555
Lightweight_MH,50,19.71391155
Lightweight_MH,50,21.420554252
Lightweight_MH,50,22.669712593
Lightweight_MH,50,18.941206995
Lightweight_MH,50,19.92448854
Lightweight_MH,50,22.270077468
Lightweight_MH,50,19.943024321
Lightweight_MH,50,19.685487412
Lightweight_MH,50,22.478633754
Lightweight_MH,50,23.693645601
Lightweight_MH,50,19.643273369
Lightweight_MH,50,21.140254348
Lightweight_MH,50,22.788075579
Lightweight_MH_CPS,5,1.547376015
Lightweight_MH_CPS,5,1.5452745719999998
Lightweight_MH_CPS,5,1.621005491
Lightweight_MH_CPS,5,1.5551605149999999
Lightweight_MH_CPS,5,1.198663531
Lightweight_MH_CPS,5,1.208422099
Lightweight_MH_CPS,5,1.2691536239999999
Lightweight_MH_CPS,5,1.25713268
Lightweight_MH_CPS,5,1.285590949
Lightweight_MH_CPS,5,1.246803489
Lightweight_MH_CPS,5,1.288919078
Lightweight_MH_CPS,5,1.254835131
Lightweight_MH_CPS,5,1.242139769
Lightweight_MH_CPS,5,1.31315668
Lightweight_MH_CPS,5,1.175603553
Lightweight_MH_CPS,5,1.2704828240000001
Lightweight_MH_CPS,5,1.333832091
Lightweight_MH_CPS,5,1.251019695
Lightweight_MH_CPS,5,1.3821566650000001
Lightweight_MH_CPS,5,1.374906361
Lightweight_MH_CPS,10,2.234176611
Lightweight_MH_CPS,10,2.270418153
Lightweight_MH_CPS,10,2.214622285
Lightweight_MH_CPS,10,2.3595547789999998
Lightweight_MH_CPS,10,2.366971405
Lightweight_MH_CPS,10,2.332712122
Lightweight_MH_CPS,10,2.347035229
Lightweight_MH_CPS,10,2.353528185
Lightweight_MH_CPS,10,2.510918044
Lightweight_MH_CPS,10,2.492080929
Lightweight_MH_CPS,10,2.472199785
Lightweight_MH_CPS,10,2.668300549
Lightweight_MH_CPS,10,1.9614914350000001
Lightweight_MH_CPS,10,1.949976055
Lightweight_MH_CPS,10,1.9923067209999998
Lightweight_MH_CPS,10,1.9677751300000001
Lightweight_MH_CPS,10,2.038806657
Lightweight_MH_CPS,10,1.942788535
Lightweight_MH_CPS,10,2.091095074
Lightweight_MH_CPS,10,2.168411096
Lightweight_MH_CPS,15,2.907141152
Lightweight_MH_CPS,15,3.026290994
Lightweight_MH_CPS,15,2.914937482
Lightweight_MH_CPS,15,3.018937544
Lightweight_MH_CPS,15,3.189751904
Lightweight_MH_CPS,15,3.227106833
Lightweight_MH_CPS,15,3.116694338
Lightweight_MH_CPS,15,2.719201116
Lightweight_MH_CPS,15,2.7332985340000002
Lightweight_MH_CPS,15,2.786176862
Lightweight_MH_CPS,15,2.8035156409999997
Lightweight_MH_CPS,15,2.916398338
Lightweight_MH_CPS,15,2.8759786050000002
Lightweight_MH_CPS,15,2.827737311
Lightweight_MH_CPS,15,2.87797938
Lightweight_MH_CPS,15,2.957032956
Lightweight_MH_CPS,15,3.13643038
Lightweight_MH_CPS,15,2.989996598
Lightweight_MH_CPS,15,2.626214123
Lightweight_MH_CPS,15,2.6340112490000003
Lightweight_MH_CPS,20,3.685399557
Lightweight_MH_CPS,20,3.55939888
Lightweight_MH_CPS,20,3.74463154
Lightweight_MH_CPS,20,3.814392523
Lightweight_MH_CPS,20,3.993739251
Lightweight_MH_CPS,20,3.715439853
Lightweight_MH_CPS,20,3.753132384
Lightweight_MH_CPS,20,3.300805417
Lightweight_MH_CPS,20,3.325644612
Lightweight_MH_CPS,20,3.488034311
Lightweight_MH_CPS,20,3.6875295230000003
Lightweight_MH_CPS,20,3.703192508
Lightweight_MH_CPS,20,3.7757267519999997
Lightweight_MH_CPS,20,4.032163599
Lightweight_MH_CPS,20,3.9293727819999997
Lightweight_MH_CPS,20,4.064671819
Lightweight_MH_CPS,20,3.509058269
Lightweight_MH_CPS,20,3.744832996
Lightweight_MH_CPS,20,3.5762175000000003
Lightweight_MH_CPS,20,3.650435061
Lightweight_MH_CPS,25,4.597224088
Lightweight_MH_CPS,25,4.854636918
Lightweight_MH_CPS,25,4.93577449
Lightweight_MH_CPS,25,4.85545556
Lightweight_MH_CPS,25,5.045284306
Lightweight_MH_CPS,25,4.419802292
Lightweight_MH_CPS,25,4.581527359
Lightweight_MH_CPS,25,4.730931473
Lightweight_MH_CPS,25,4.870458062
Lightweight_MH_CPS,25,5.03826695
Lightweight_MH_CPS,25,5.090627135
Lightweight_MH_CPS,25,5.144488892
Lightweight_MH_CPS,25,5.285725888
Lightweight_MH_CPS,25,4.88830297
Lightweight_MH_CPS,25,4.250302695
Lightweight_MH_CPS,25,4.403933187
Lightweight_MH_CPS,25,4.291174068
Lightweight_MH_CPS,25,4.995206624
Lightweight_MH_CPS,25,4.684850517
Lightweight_MH_CPS,25,4.902335475
Lightweight_MH_CPS,30,5.868506195
Lightweight_MH_CPS,30,6.555403848
Lightweight_MH_CPS,30,5.569856636
Lightweight_MH_CPS,30,5.307716306
Lightweight_MH_CPS,30,5.666119769
Lightweight_MH_CPS,30,5.550919931
Lightweight_MH_CPS,30,5.809976049
Lightweight_MH_CPS,30,6.118160486
Lightweight_MH_CPS,30,6.412100488
Lightweight_MH_CPS,30,6.187681024
Lightweight_MH_CPS,30,5.876632867
Lightweight_MH_CPS,30,5.31563869
Lightweight_MH_CPS,30,5.492062067
Lightweight_MH_CPS,30,5.825197145
Lightweight_MH_CPS,30,5.829554914
Lightweight_MH_CPS,30,6.129799896
Lightweight_MH_CPS,30,6.302500592
Lightweight_MH_CPS,30,6.265979112
Lightweight_MH_CPS,30,6.599557721
Lightweight_MH_CPS,30,5.470147525
Lightweight_MH_CPS,35,6.762203325
Lightweight_MH_CPS,35,7.144498064
Lightweight_MH_CPS,35,7.391624697
Lightweight_MH_CPS,35,7.696629396
Lightweight_MH_CPS,35,8.315174623
Lightweight_MH_CPS,35,8.395021261
Lightweight_MH_CPS,35,8.556872579
Lightweight_MH_CPS,35,6.7932865289999995
Lightweight_MH_CPS,35,7.090877754
Lightweight_MH_CPS,35,7.188460449
Lightweight_MH_CPS,35,7.349791205
Lightweight_MH_CPS,35,7.758700145
Lightweight_MH_CPS,35,7.896346996
Lightweight_MH_CPS,35,8.491001826
Lightweight_MH_CPS,35,8.766844061
Lightweight_MH_CPS,35,7.770964372
Lightweight_MH_CPS,35,6.887525721
Lightweight_MH_CPS,35,7.119734288
Lightweight_MH_CPS,35,7.596440462
Lightweight_MH_CPS,35,8.117465239
Lightweight_MH_CPS,40,9.481483863
Lightweight_MH_CPS,40,9.797231895
Lightweight_MH_CPS,40,9.927479546
Lightweight_MH_CPS,40,10.278002708
Lightweight_MH_CPS,40,8.042620494
Lightweight_MH_CPS,40,8.410962822
Lightweight_MH_CPS,40,8.793716102
Lightweight_MH_CPS,40,9.336448786
Lightweight_MH_CPS,40,9.394305381
Lightweight_MH_CPS,40,10.000479609
Lightweight_MH_CPS,40,11.007859482
Lightweight_MH_CPS,40,10.51208785
Lightweight_MH_CPS,40,8.123496393
Lightweight_MH_CPS,40,8.458774617
Lightweight_MH_CPS,40,8.66484916
Lightweight_MH_CPS,40,9.348140866
Lightweight_MH_CPS,40,9.771349004
Lightweight_MH_CPS,40,10.302100355
Lightweight_MH_CPS,40,10.840578889
Lightweight_MH_CPS,40,10.904692383
Lightweight_MH_CPS,45,9.981238524
Lightweight_MH_CPS,45,9.733021291
Lightweight_MH_CPS,45,10.044436949
Lightweight_MH_CPS,45,11.439385506
Lightweight_MH_CPS,45,11.188497013
Lightweight_MH_CPS,45,12.006331014
Lightweight_MH_CPS,45,12.099820875
Lightweight_MH_CPS,45,12.275415169
Lightweight_MH_CPS,45,9.571414689000001
Lightweight_MH_CPS,45,10.212106775
Lightweight_MH_CPS,45,10.921083996
Lightweight_MH_CPS,45,11.017562442
Lightweight_MH_CPS,45,11.113540518
Lightweight_MH_CPS,45,11.833436055
Lightweight_MH_CPS,45,11.858164562
Lightweight_MH_CPS,45,10.19685285
Lightweight_MH_CPS,45,9.28924535
Lightweight_MH_CPS,45,9.712937376
Lightweight_MH_CPS,45,10.383793427
Lightweight_MH_CPS,45,10.835503989
Lightweight_MH_CPS,50,13.346530121
Lightweight_MH_CPS,50,13.675885502
Lightweight_MH_CPS,50,13.369361258
Lightweight_MH_CPS,50,10.721655356
Lightweight_MH_CPS,50,11.498904311
Lightweight_MH_CPS,50,12.004698345
Lightweight_MH_CPS,50,12.704496051
Lightweight_MH_CPS,50,13.576919893
Lightweight_MH_CPS,50,13.483199215
Lightweight_MH_CPS,50,12.846679921
Lightweight_MH_CPS,50,11.203560169
Lightweight_MH_CPS,50,10.925579314
Lightweight_MH_CPS,50,13.085405392
Lightweight_MH_CPS,50,13.332022775
Lightweight_MH_CPS,50,13.668079343
Lightweight_MH_CPS,50,15.010188948
Lightweight_MH_CPS,50,10.726646231
Lightweight_MH_CPS,50,10.996331781
Lightweight_MH_CPS,50,11.874751585
Lightweight_MH_CPS,50,12.765719545
Incremental_MH,5,0.307104275
Incremental_MH,5,0.273532197
Incremental_MH,5,0.263715934
Incremental_MH,5,0.279454835
Incremental_MH,5,0.26512246
Incremental_MH,5,0.25715553
Incremental_MH,5,0.252795089
Incremental_MH,5,0.254820376
Incremental_MH,5,0.297971773
Incremental_MH,5,0.260582965
Incremental_MH,5,0.258117851
Incremental_MH,5,0.255927578
Incremental_MH,5,0.261686139
Incremental_MH,5,0.24942245
Incremental_MH,5,0.246384356
Incremental_MH,5,0.26231495
Incremental_MH,5,0.25996645
Incremental_MH,5,0.25382348
Incremental_MH,5,0.250772769
Incremental_MH,5,0.25604432
Incremental_MH,10,0.250917803
Incremental_MH,10,0.247757741
Incremental_MH,10,0.243992583
Incremental_MH,10,0.252714867
Incremental_MH,10,0.242743614
Incremental_MH,10,0.253060704
Incremental_MH,10,0.252479637
Incremental_MH,10,0.251669392
Incremental_MH,10,0.275654943
Incremental_MH,10,0.275996105
Incremental_MH,10,0.268409961
Incremental_MH,10,0.255181263
Incremental_MH,10,0.253329872
Incremental_MH,10,0.266016043
Incremental_MH,10,0.254517203
Incremental_MH,10,0.259830418
Incremental_MH,10,0.260256266
Incremental_MH,10,0.262451854
Incremental_MH,10,0.259277865
Incremental_MH,10,0.259921834
Incremental_MH,15,0.288528133
Incremental_MH,15,0.28576807
Incremental_MH,15,0.277196522
Incremental_MH,15,0.260955875
Incremental_MH,15,0.285357862
Incremental_MH,15,0.273619697
Incremental_MH,15,0.271373724
Incremental_MH,15,0.267878294
Incremental_MH,15,0.281327347
Incremental_MH,15,0.270587263
Incremental_MH,15,0.264385056
Incremental_MH,15,0.266660146
Incremental_MH,15,0.266232445
Incremental_MH,15,0.273981557
Incremental_MH,15,0.283168679
Incremental_MH,15,0.269591197
Incremental_MH,15,0.284700473
Incremental_MH,15,0.276075847
Incremental_MH,15,0.269404953
Incremental_MH,15,0.263922599
Incremental_MH,20,0.270120605
Incremental_MH,20,0.316263423
Incremental_MH,20,0.309017412
Incremental_MH,20,0.288619508
Incremental_MH,20,0.285632841
Incremental_MH,20,0.295406999
Incremental_MH,20,0.286166091
Incremental_MH,20,0.303924139
Incremental_MH,20,0.278428909
Incremental_MH,20,0.279701973
Incremental_MH,20,0.287498533
Incremental_MH,20,0.290111263
Incremental_MH,20,0.282999886
Incremental_MH,20,0.306718272
Incremental_MH,20,0.297794612
Incremental_MH,20,0.293415573
Incremental_MH,20,0.284762939
Incremental_MH,20,0.279885378
Incremental_MH,20,0.279005615
Incremental_MH,20,0.319479076
Incremental_MH,25,0.303683605
Incremental_MH,25,0.287431454
Incremental_MH,25,0.292284447
Incremental_MH,25,0.305434001
Incremental_MH,25,0.296411096
Incremental_MH,25,0.311042001
Incremental_MH,25,0.303965182
Incremental_MH,25,0.296047437
Incremental_MH,25,0.32179491
Incremental_MH,25,0.294903918
Incremental_MH,25,0.291096859
Incremental_MH,25,0.318255261
Incremental_MH,25,0.312598144
Incremental_MH,25,0.299693563
Incremental_MH,25,0.300206768
Incremental_MH,25,0.290809122
Incremental_MH,25,0.29596464
Incremental_MH,25,0.330516698
Incremental_MH,25,0.288599809
Incremental_MH,25,0.302946483
Incremental_MH,30,0.303421504
Incremental_MH,30,0.320228785
Incremental_MH,30,0.300880661
Incremental_MH,30,0.300930705
Incremental_MH,30,0.331471421
Incremental_MH,30,0.324311306
Incremental_MH,30,0.330923212
Incremental_MH,30,0.307079137
Incremental_MH,30,0.30667724
Incremental_MH,30,0.311618134
Incremental_MH,30,0.304500778
Incremental_MH,30,0.30016825
Incremental_MH,30,0.312253729
Incremental_MH,30,0.315271109
Incremental_MH,30,0.297062032
Incremental_MH,30,0.315828307
Incremental_MH,30,0.332971363
Incremental_MH,30,0.30161472
Incremental_MH,30,0.315539635
Incremental_MH,30,0.322049228
Incremental_MH,35,0.340199969
Incremental_MH,35,0.334876989
Incremental_MH,35,0.333004166
Incremental_MH,35,0.333890734
Incremental_MH,35,0.320838624
Incremental_MH,35,0.328114839
Incremental_MH,35,0.328731538
Incremental_MH,35,0.340674461
Incremental_MH,35,0.314633873
Incremental_MH,35,0.304728291
Incremental_MH,35,0.340553722
Incremental_MH,35,0.338784465
Incremental_MH,35,0.330953431
Incremental_MH,35,0.343220973
Incremental_MH,35,0.337062041
Incremental_MH,35,0.338064383
Incremental_MH,35,0.317577266
Incremental_MH,35,0.323533998
Incremental_MH,35,0.326048708
Incremental_MH,35,0.329042776
Incremental_MH,40,0.339744585
Incremental_MH,40,0.344220868
Incremental_MH,40,0.351802235
Incremental_MH,40,0.335480142
Incremental_MH,40,0.344227147
Incremental_MH,40,0.344904068
Incremental_MH,40,0.355758298
Incremental_MH,40,0.359280156
Incremental_MH,40,0.333659386
Incremental_MH,40,0.337783365
Incremental_MH,40,0.344251566
Incremental_MH,40,0.343189113
Incremental_MH,40,0.334714358
Incremental_MH,40,0.333335883
Incremental_MH,40,0.335344639
Incremental_MH,40,0.346443058
Incremental_MH,40,0.347117774
Incremental_MH,40,0.340534799
Incremental_MH,40,0.337692757
Incremental_MH,40,0.333615862
Incremental_MH,45,0.362478717
Incremental_MH,45,0.364951801
Incremental_MH,45,0.351912938
Incremental_MH,45,0.358575142
Incremental_MH,45,0.373351221
Incremental_MH,45,0.349271542
Incremental_MH,45,0.347247179
Incremental_MH,45,0.41932144
Incremental_MH,45,0.343495518
Incremental_MH,45,0.331025526
Incremental_MH,45,0.350140216
Incremental_MH,45,0.358057237
Incremental_MH,45,0.347166908
Incremental_MH,45,0.383283651
Incremental_MH,45,0.366467084
Incremental_MH,45,0.353467036
Incremental_MH,45,0.346180185
Incremental_MH,45,0.364814311
Incremental_MH,45,0.361099835
Incremental_MH,45,0.432575961
Incremental_MH,50,0.383624264
Incremental_MH,50,0.39086529
Incremental_MH,50,0.38452451
Incremental_MH,50,0.432022197
Incremental_MH,50,0.390950453
Incremental_MH,50,0.439123198
Incremental_MH,50,0.38241058
Incremental_MH,50,0.395830873
Incremental_MH,50,0.384089944
Incremental_MH,50,0.376417461
Incremental_MH,50,0.368103703
Incremental_MH,50,0.395202283
Incremental_MH,50,0.359981022
Incremental_MH,50,0.375988738
Incremental_MH,50,0.505185332
Incremental_MH,50,0.365022745
Incremental_MH,50,0.379702705
Incremental_MH,50,0.402338669
Incremental_MH,50,0.421199677
Incremental_MH,50,0.405827306
Incremental_MH_noCPS,5,0.938059337
Incremental_MH_noCPS,5,0.970627405
Incremental_MH_noCPS,5,0.902742687
Incremental_MH_noCPS,5,0.874092116
Incremental_MH_noCPS,5,0.851676014
Incremental_MH_noCPS,5,0.82843547
Incremental_MH_noCPS,5,0.917139044
Incremental_MH_noCPS,5,0.832261627
Incremental_MH_noCPS,5,0.843689588
Incremental_MH_noCPS,5,0.800326225
Incremental_MH_noCPS,5,0.831089327
Incremental_MH_noCPS,5,0.835767194
Incremental_MH_noCPS,5,0.868331923
Incremental_MH_noCPS,5,0.853892339
Incremental_MH_noCPS,5,0.85021832
Incremental_MH_noCPS,5,0.832588706
Incremental_MH_noCPS,5,0.832540333
Incremental_MH_noCPS,5,0.875833119
Incremental_MH_noCPS,5,0.874727242
Incremental_MH_noCPS,5,0.944986862
Incremental_MH_noCPS,10,1.160617571
Incremental_MH_noCPS,10,0.906213818
Incremental_MH_noCPS,10,0.919410208
Incremental_MH_noCPS,10,0.954793399
Incremental_MH_noCPS,10,0.991379824
Incremental_MH_noCPS,10,0.921526821
Incremental_MH_noCPS,10,0.964338482
Incremental_MH_noCPS,10,0.897137538
Incremental_MH_noCPS,10,0.925852076
Incremental_MH_noCPS,10,0.94996003
Incremental_MH_noCPS,10,0.957005225
Incremental_MH_noCPS,10,0.957902505
Incremental_MH_noCPS,10,0.959443069
Incremental_MH_noCPS,10,0.967601106
Incremental_MH_noCPS,10,1.084698092
Incremental_MH_noCPS,10,0.955640389
Incremental_MH_noCPS,10,0.906129298
Incremental_MH_noCPS,10,0.938553012
Incremental_MH_noCPS,10,0.95365885
Incremental_MH_noCPS,10,0.922468875
Incremental_MH_noCPS,15,1.014141479
Incremental_MH_noCPS,15,1.019597014
Incremental_MH_noCPS,15,1.061509855
Incremental_MH_noCPS,15,1.054703378
Incremental_MH_noCPS,15,1.024205544
Incremental_MH_noCPS,15,1.053317398
Incremental_MH_noCPS,15,1.051392162
Incremental_MH_noCPS,15,1.066403437
Incremental_MH_noCPS,15,1.036177304
Incremental_MH_noCPS,15,1.289446442
Incremental_MH_noCPS,15,1.021517199
Incremental_MH_noCPS,15,1.026417628
Incremental_MH_noCPS,15,1.058072273
Incremental_MH_noCPS,15,1.053431047
Incremental_MH_noCPS,15,1.059944511
Incremental_MH_noCPS,15,1.070166632
Incremental_MH_noCPS,15,1.052039024
Incremental_MH_noCPS,15,1.061132603
Incremental_MH_noCPS,15,1.059627032
Incremental_MH_noCPS,15,1.068566669
Incremental_MH_noCPS,20,1.174914897
Incremental_MH_noCPS,20,1.161078203
Incremental_MH_noCPS,20,1.123452665
Incremental_MH_noCPS,20,1.193833691
Incremental_MH_noCPS,20,1.208002143
Incremental_MH_noCPS,20,1.166186965
Incremental_MH_noCPS,20,1.228762634
Incremental_MH_noCPS,20,1.229341488
Incremental_MH_noCPS,20,1.314083283
Incremental_MH_noCPS,20,1.1375817559999999
Incremental_MH_noCPS,20,1.134065237
Incremental_MH_noCPS,20,1.097835287
Incremental_MH_noCPS,20,1.150862408
Incremental_MH_noCPS,20,1.12187179
Incremental_MH_noCPS,20,1.164372161
Incremental_MH_noCPS,20,1.117861291
Incremental_MH_noCPS,20,1.208194226
Incremental_MH_noCPS,20,1.188669743
Incremental_MH_noCPS,20,1.1957599939999999
Incremental_MH_noCPS,20,1.200595494
Incremental_MH_noCPS,25,1.223975058
Incremental_MH_noCPS,25,1.29255272
Incremental_MH_noCPS,25,1.333994705
Incremental_MH_noCPS,25,1.290334994
Incremental_MH_noCPS,25,1.3298764699999999
Incremental_MH_noCPS,25,1.369390885
Incremental_MH_noCPS,25,1.3201191589999999
Incremental_MH_noCPS,25,1.342091633
Incremental_MH_noCPS,25,1.358248986
Incremental_MH_noCPS,25,1.5807046919999999
Incremental_MH_noCPS,25,1.217354951
Incremental_MH_noCPS,25,1.22789949
Incremental_MH_noCPS,25,1.2662174400000001
Incremental_MH_noCPS,25,1.271797454
Incremental_MH_noCPS,25,1.291346742
Incremental_MH_noCPS,25,1.307941356
Incremental_MH_noCPS,25,1.306525282
Incremental_MH_noCPS,25,1.26659335
Incremental_MH_noCPS,25,1.3138608299999999
Incremental_MH_noCPS,25,1.333432525
Incremental_MH_noCPS,30,1.420866509
Incremental_MH_noCPS,30,1.403973924
Incremental_MH_noCPS,30,1.39962035
Incremental_MH_noCPS,30,1.469914216
Incremental_MH_noCPS,30,1.419476697
Incremental_MH_noCPS,30,1.395294896
Incremental_MH_noCPS,30,1.40826643
Incremental_MH_noCPS,30,1.459535553
Incremental_MH_noCPS,30,1.507072516
Incremental_MH_noCPS,30,1.463112449
Incremental_MH_noCPS,30,1.539036557
Incremental_MH_noCPS,30,1.458396658
Incremental_MH_noCPS,30,1.749832136
Incremental_MH_noCPS,30,1.344846198
Incremental_MH_noCPS,30,1.289233164
Incremental_MH_noCPS,30,1.299896492
Incremental_MH_noCPS,30,1.393183706
Incremental_MH_noCPS,30,1.336892675
Incremental_MH_noCPS,30,1.403830254
Incremental_MH_noCPS,30,1.389154382
Incremental_MH_noCPS,35,1.458641879
Incremental_MH_noCPS,35,1.492496995
Incremental_MH_noCPS,35,1.442250805
Incremental_MH_noCPS,35,1.446554377
Incremental_MH_noCPS,35,1.4488135
Incremental_MH_noCPS,35,1.485479855
Incremental_MH_noCPS,35,1.5294816249999998
Incremental_MH_noCPS,35,1.5353737710000002
Incremental_MH_noCPS,35,1.519777805
Incremental_MH_noCPS,35,1.546464796
Incremental_MH_noCPS,35,1.780987064
Incremental_MH_noCPS,35,1.559509236
Incremental_MH_noCPS,35,1.5258639010000001
Incremental_MH_noCPS,35,1.575821806
Incremental_MH_noCPS,35,1.6225137969999999
Incremental_MH_noCPS,35,1.577594596
Incremental_MH_noCPS,35,1.870434522
Incremental_MH_noCPS,35,1.566395803
Incremental_MH_noCPS,35,1.43206755
Incremental_MH_noCPS,35,1.563550411
Incremental_MH_noCPS,40,1.610899372
Incremental_MH_noCPS,40,1.5127643179999999
Incremental_MH_noCPS,40,1.5796047880000001
Incremental_MH_noCPS,40,1.572018079
Incremental_MH_noCPS,40,1.552522143
Incremental_MH_noCPS,40,1.553375854
Incremental_MH_noCPS,40,1.554248971
Incremental_MH_noCPS,40,1.6269045819999999
Incremental_MH_noCPS,40,1.726839869
Incremental_MH_noCPS,40,1.7251363400000002
Incremental_MH_noCPS,40,1.666621014
Incremental_MH_noCPS,40,1.7101537310000001
Incremental_MH_noCPS,40,1.665224072
Incremental_MH_noCPS,40,1.670321152
Incremental_MH_noCPS,40,1.712726066
Incremental_MH_noCPS,40,2.248621898
Incremental_MH_noCPS,40,1.463346208
Incremental_MH_noCPS,40,1.495323854
Incremental_MH_noCPS,40,1.442087466
Incremental_MH_noCPS,40,1.495669146
Incremental_MH_noCPS,45,1.748974568
Incremental_MH_noCPS,45,1.688091647
Incremental_MH_noCPS,45,1.62683742
Incremental_MH_noCPS,45,1.679395955
Incremental_MH_noCPS,45,1.652141391
Incremental_MH_noCPS,45,1.633394802
Incremental_MH_noCPS,45,1.716728572
Incremental_MH_noCPS,45,1.757178098
Incremental_MH_noCPS,45,1.763738133
Incremental_MH_noCPS,45,1.78824397
Incremental_MH_noCPS,45,1.7805307030000002
Incremental_MH_noCPS,45,1.7752757689999998
Incremental_MH_noCPS,45,1.867436871
Incremental_MH_noCPS,45,1.768467223
Incremental_MH_noCPS,45,1.797982778
Incremental_MH_noCPS,45,1.8814985960000001
Incremental_MH_noCPS,45,1.8752709840000001
Incremental_MH_noCPS,45,1.8896658990000001
Incremental_MH_noCPS,45,1.6876648159999998
Incremental_MH_noCPS,45,1.66915732
Incremental_MH_noCPS,50,1.7740423600000002
Incremental_MH_noCPS,50,1.8177094820000002
Incremental_MH_noCPS,50,1.790804439
Incremental_MH_noCPS,50,1.821847777
Incremental_MH_noCPS,50,1.793140231
Incremental_MH_noCPS,50,1.8486052370000001
Incremental_MH_noCPS,50,1.8581676470000001
Incremental_MH_noCPS,50,1.959093091
Incremental_MH_noCPS,50,1.851693237
Incremental_MH_noCPS,50,1.872029237
Incremental_MH_noCPS,50,1.93325914
Incremental_MH_noCPS,50,1.903004842
Incremental_MH_noCPS,50,1.91918321
Incremental_MH_noCPS,50,1.8604842609999999
Incremental_MH_noCPS,50,1.889350278
Incremental_MH_noCPS,50,1.88416483
Incremental_MH_noCPS,50,1.930694358
Incremental_MH_noCPS,50,1.987499706
Incremental_MH_noCPS,50,2.442842195
Incremental_MH_noCPS,50,1.711695326


==> anc/data/procmod.csv <==
Method,Time
C3,14.294846999982838
C3,16.250469999969937
C3,15.041893000015989
C3,15.001106999989133
C3,15.351619000022765
C3,14.752057000005152
C3,14.819312000006903
C3,16.497591999999713
C3,14.83489500003634
C3,18.2006270000129
ContinuationsOnly,66.08999899995979
ContinuationsOnly,46.85886700003175
ContinuationsOnly,60.87628500000574
ContinuationsOnly,53.08687500003725
ContinuationsOnly,36.033024000003934
ContinuationsOnly,61.775124999985565
ContinuationsOnly,41.21045700000832
ContinuationsOnly,38.71179500001017
ContinuationsOnly,49.15489700000035
ContinuationsOnly,54.1412920000148
LightweightMH,165.3217730000033
LightweightMH,171.81396599998698
LightweightMH,151.88475299999118
LightweightMH,143.96523500001058
LightweightMH,202.08574299997417
LightweightMH,67.20026299997699
LightweightMH,139.4856939999736
LightweightMH,194.96991500002332
LightweightMH,174.89224600000307
LightweightMH,121.69635199999902
CachingOnly,197.553442000004
CachingOnly,166.34159500000533
CachingOnly,155.18661199999042
CachingOnly,188.64748400001554
CachingOnly,87.0367499999702
CachingOnly,87.9532659999677
CachingOnly,140.50290299998596
CachingOnly,191.65748999995412
CachingOnly,91.85443900001701
CachingOnly,119.14874999999302

==> anc/data/speedups.csv <==
model,infMethod,modelSize,time
hmm,Lightweight_MH,1,1.105354085
hmm,Lightweight_MH,1,1.117400473
hmm,Lightweight_MH,1,1.14123142
hmm,Lightweight_MH,1,1.113936282
hmm,Lightweight_MH,1,1.139413115
hmm,Lightweight_MH,1,1.106231317
hmm,Lightweight_MH,1,1.074884022
hmm,Lightweight_MH,1,1.080404225
hmm,Lightweight_MH,1,1.116435043
hmm,Lightweight_MH,1,1.182614994
hmm,Lightweight_MH,1,1.183112884
hmm,Lightweight_MH,1,1.065949999
hmm,Lightweight_MH,1,1.173473349
hmm,Lightweight_MH,1,1.2334301970000001
hmm,Lightweight_MH,1,1.197051814
hmm,Lightweight_MH,1,1.239652461
hmm,Lightweight_MH,1,1.178798498
hmm,Lightweight_MH,1,1.167678909
hmm,Lightweight_MH,1,1.2100475880000001
hmm,Lightweight_MH,1,1.184129775
hmm,Lightweight_MH,2,2.937837102
hmm,Lightweight_MH,2,3.055965211
hmm,Lightweight_MH,2,2.735549356
hmm,Lightweight_MH,2,2.945536374
hmm,Lightweight_MH,2,3.071428852
hmm,Lightweight_MH,2,3.102830004
hmm,Lightweight_MH,2,3.221907352
hmm,Lightweight_MH,2,2.9827194439999998
hmm,Lightweight_MH,2,2.926254821
hmm,Lightweight_MH,2,2.984183281
hmm,Lightweight_MH,2,2.97902598
hmm,Lightweight_MH,2,3.105316677
hmm,Lightweight_MH,2,3.15392282
hmm,Lightweight_MH,2,3.390543531
hmm,Lightweight_MH,2,3.091466178
hmm,Lightweight_MH,2,3.146532564
hmm,Lightweight_MH,2,3.029728188
hmm,Lightweight_MH,2,3.025869206
hmm,Lightweight_MH,2,3.077051465
hmm,Lightweight_MH,2,3.229300012
hmm,Lightweight_MH,3,5.989020635
hmm,Lightweight_MH,3,5.681376525
hmm,Lightweight_MH,3,5.680963041
hmm,Lightweight_MH,3,5.778825601
hmm,Lightweight_MH,3,5.864384025
hmm,Lightweight_MH,3,5.890690495
hmm,Lightweight_MH,3,5.998211671
hmm,Lightweight_MH,3,5.885761486
hmm,Lightweight_MH,3,6.134948347
hmm,Lightweight_MH,3,5.560509523
hmm,Lightweight_MH,3,5.715228807
hmm,Lightweight_MH,3,5.958307809
hmm,Lightweight_MH,3,6.29063396
hmm,Lightweight_MH,3,6.029773616
hmm,Lightweight_MH,3,6.563653176
hmm,Lightweight_MH,3,6.473371437
hmm,Lightweight_MH,3,6.709674605
hmm,Lightweight_MH,3,6.978773432
hmm,Lightweight_MH,3,6.291661984
hmm,Lightweight_MH,3,6.109085387
hmm,Lightweight_MH,4,10.369081616
hmm,Lightweight_MH,4,10.168288408
hmm,Lightweight_MH,4,11.081971346
hmm,Lightweight_MH,4,10.796057386
hmm,Lightweight_MH,4,11.163302171
hmm,Lightweight_MH,4,11.435385901
hmm,Lightweight_MH,4,11.259381316
hmm,Lightweight_MH,4,10.700278187
hmm,Lightweight_MH,4,10.906724663
hmm,Lightweight_MH,4,10.726913939
hmm,Lightweight_MH,4,10.528833009
hmm,Lightweight_MH,4,10.88969777
hmm,Lightweight_MH,4,11.638526428
hmm,Lightweight_MH,4,11.621449131
hmm,Lightweight_MH,4,12.16216689
hmm,Lightweight_MH,4,12.048892961
hmm,Lightweight_MH,4,11.830160605
hmm,Lightweight_MH,4,11.879631916
hmm,Lightweight_MH,4,10.467842424
hmm,Lightweight_MH,4,11.349283645
hmm,Lightweight_MH,5,16.317391697
hmm,Lightweight_MH,5,17.170005465
hmm,Lightweight_MH,5,17.391261242
hmm,Lightweight_MH,5,18.223390195
hmm,Lightweight_MH,5,17.658451051
hmm,Lightweight_MH,5,17.559748377
hmm,Lightweight_MH,5,18.943033029
hmm,Lightweight_MH,5,17.910289332
hmm,Lightweight_MH,5,16.476252058
hmm,Lightweight_MH,5,16.673680675
hmm,Lightweight_MH,5,16.289575205
hmm,Lightweight_MH,5,16.910039427
hmm,Lightweight_MH,5,17.339214853
hmm,Lightweight_MH,5,16.881701858
hmm,Lightweight_MH,5,17.792882838
hmm,Lightweight_MH,5,18.704567705
hmm,Lightweight_MH,5,19.010342444
hmm,Lightweight_MH,5,20.02126002
hmm,Lightweight_MH,5,16.731568665
hmm,Lightweight_MH,5,17.128216876
hmm,Lightweight_MH,6,24.693658891
hmm,Lightweight_MH,6,25.217054953
hmm,Lightweight_MH,6,25.883473519
hmm,Lightweight_MH,6,25.115955322
hmm,Lightweight_MH,6,26.064144067
hmm,Lightweight_MH,6,27.196545558
hmm,Lightweight_MH,6,24.539276114
hmm,Lightweight_MH,6,24.515163029
hmm,Lightweight_MH,6,24.148817419
hmm,Lightweight_MH,6,25.320039873
hmm,Lightweight_MH,6,26.192542554
hmm,Lightweight_MH,6,27.633839711
hmm,Lightweight_MH,6,27.686579403
hmm,Lightweight_MH,6,27.615132855
hmm,Lightweight_MH,6,23.821540413
hmm,Lightweight_MH,6,25.045325861
hmm,Lightweight_MH,6,25.298381635
hmm,Lightweight_MH,6,25.547498046
hmm,Lightweight_MH,6,25.745214044
hmm,Lightweight_MH,6,25.343745238
hmm,Lightweight_MH,7,35.752174502
hmm,Lightweight_MH,7,32.997436454
hmm,Lightweight_MH,7,32.084609041
hmm,Lightweight_MH,7,35.386832368
hmm,Lightweight_MH,7,34.60264988
hmm,Lightweight_MH,7,35.392037624
hmm,Lightweight_MH,7,33.33327401
hmm,Lightweight_MH,7,32.340085189
hmm,Lightweight_MH,7,33.220512749
hmm,Lightweight_MH,7,33.734964371
hmm,Lightweight_MH,7,34.929289592
hmm,Lightweight_MH,7,31.358782286
hmm,Lightweight_MH,7,33.432815022
hmm,Lightweight_MH,7,33.149806254
hmm,Lightweight_MH,7,33.810452179
hmm,Lightweight_MH,7,32.220636326
hmm,Lightweight_MH,7,32.302025709
hmm,Lightweight_MH,7,32.645693292
hmm,Lightweight_MH,7,32.845641176
hmm,Lightweight_MH,7,33.77875583
hmm,Lightweight_MH,8,42.56131396
hmm,Lightweight_MH,8,43.129057988
hmm,Lightweight_MH,8,42.24453082
hmm,Lightweight_MH,8,41.273227796
hmm,Lightweight_MH,8,39.736965009
hmm,Lightweight_MH,8,40.317490206
hmm,Lightweight_MH,8,37.82576641
hmm,Lightweight_MH,8,38.991903879
hmm,Lightweight_MH,8,39.456190847
hmm,Lightweight_MH,8,40.350400541
hmm,Lightweight_MH,8,38.497436267
hmm,Lightweight_MH,8,37.811503969
hmm,Lightweight_MH,8,40.389661938
hmm,Lightweight_MH,8,37.75353273
hmm,Lightweight_MH,8,36.24203844
hmm,Lightweight_MH,8,37.638062614
hmm,Lightweight_MH,8,38.520020719
hmm,Lightweight_MH,8,39.823917643
hmm,Lightweight_MH,8,38.542010988
hmm,Lightweight_MH,8,40.41503535
hmm,Lightweight_MH,9,53.123865057
hmm,Lightweight_MH,9,50.807070963
hmm,Lightweight_MH,9,49.453665901
hmm,Lightweight_MH,9,50.142154233
hmm,Lightweight_MH,9,52.091478239
hmm,Lightweight_MH,9,52.093593047
hmm,Lightweight_MH,9,51.230052536
hmm,Lightweight_MH,9,53.852304868
hmm,Lightweight_MH,9,49.778094962
hmm,Lightweight_MH,9,49.501265959
hmm,Lightweight_MH,9,50.15868171
hmm,Lightweight_MH,9,50.424634077
hmm,Lightweight_MH,9,49.914388222
hmm,Lightweight_MH,9,49.384906617
hmm,Lightweight_MH,9,48.224073789
hmm,Lightweight_MH,9,49.929426237
hmm,Lightweight_MH,9,49.745352258
hmm,Lightweight_MH,9,52.085049969
hmm,Lightweight_MH,9,50.19237311
hmm,Lightweight_MH,9,51.530000788
hmm,Lightweight_MH,10,59.425463807
hmm,Lightweight_MH,10,62.127045493
hmm,Lightweight_MH,10,65.592778515
hmm,Lightweight_MH,10,63.402464817
hmm,Lightweight_MH,10,67.593140604
hmm,Lightweight_MH,10,63.876532161
hmm,Lightweight_MH,10,66.38956952
hmm,Lightweight_MH,10,60.84116966
hmm,Lightweight_MH,10,66.334157522
hmm,Lightweight_MH,10,66.284850898
hmm,Lightweight_MH,10,64.159978097
hmm,Lightweight_MH,10,64.15207718
hmm,Lightweight_MH,10,64.521586956
hmm,Lightweight_MH,10,68.101772745
hmm,Lightweight_MH,10,67.366944426
hmm,Lightweight_MH,10,65.666266076
hmm,Lightweight_MH,10,64.2727106
hmm,Lightweight_MH,10,63.648761096
hmm,Lightweight_MH,10,66.582529217
hmm,Lightweight_MH,10,69.676937903
hmm,Incremental_MH,1,0.172883183
hmm,Incremental_MH,1,0.157189106
hmm,Incremental_MH,1,0.156010298
hmm,Incremental_MH,1,0.177957901
hmm,Incremental_MH,1,0.140299315
hmm,Incremental_MH,1,0.141605083
hmm,Incremental_MH,1,0.130748613
hmm,Incremental_MH,1,0.132488142
hmm,Incremental_MH,1,0.127506156
hmm,Incremental_MH,1,0.121232886
hmm,Incremental_MH,1,0.114519196
hmm,Incremental_MH,1,0.128544066
hmm,Incremental_MH,1,0.143928886
hmm,Incremental_MH,1,0.134397648
hmm,Incremental_MH,1,0.136209292
hmm,Incremental_MH,1,0.122372521
hmm,Incremental_MH,1,0.116493019
hmm,Incremental_MH,1,0.122832362
hmm,Incremental_MH,1,0.116429228
hmm,Incremental_MH,1,0.154221643
hmm,Incremental_MH,2,0.20098117
hmm,Incremental_MH,2,0.196563034
hmm,Incremental_MH,2,0.177923908
hmm,Incremental_MH,2,0.178303535
hmm,Incremental_MH,2,0.177545075
hmm,Incremental_MH,2,0.181000642
hmm,Incremental_MH,2,0.208455129
hmm,Incremental_MH,2,0.18436658
hmm,Incremental_MH,2,0.183560066
hmm,Incremental_MH,2,0.176402059
hmm,Incremental_MH,2,0.170000188
hmm,Incremental_MH,2,0.177716961
hmm,Incremental_MH,2,0.17034491
hmm,Incremental_MH,2,0.178737941
hmm,Incremental_MH,2,0.164264529
hmm,Incremental_MH,2,0.17112433
hmm,Incremental_MH,2,0.181208289
hmm,Incremental_MH,2,0.181215221
hmm,Incremental_MH,2,0.171639651
hmm,Incremental_MH,2,0.192765836
hmm,Incremental_MH,3,0.216563166
hmm,Incremental_MH,3,0.260041671
hmm,Incremental_MH,3,0.25610828
hmm,Incremental_MH,3,0.249467938
hmm,Incremental_MH,3,0.271132023
hmm,Incremental_MH,3,0.248407666
hmm,Incremental_MH,3,0.24061179
hmm,Incremental_MH,3,0.221005937
hmm,Incremental_MH,3,0.234368595
hmm,Incremental_MH,3,0.268795746
hmm,Incremental_MH,3,0.267479332
hmm,Incremental_MH,3,0.265342819
hmm,Incremental_MH,3,0.261285511
hmm,Incremental_MH,3,0.254493569
hmm,Incremental_MH,3,0.258967741
hmm,Incremental_MH,3,0.235844612
hmm,Incremental_MH,3,0.233371865
hmm,Incremental_MH,3,0.275918977
hmm,Incremental_MH,3,0.266179283
hmm,Incremental_MH,3,0.257928043
hmm,Incremental_MH,4,0.32134041
hmm,Incremental_MH,4,0.306148004
hmm,Incremental_MH,4,0.306973286
hmm,Incremental_MH,4,0.326308793
hmm,Incremental_MH,4,0.328903679
hmm,Incremental_MH,4,0.325584681
hmm,Incremental_MH,4,0.339189928
hmm,Incremental_MH,4,0.30700177
hmm,Incremental_MH,4,0.315453377
hmm,Incremental_MH,4,0.31241421
hmm,Incremental_MH,4,0.329341698
hmm,Incremental_MH,4,0.318199004
hmm,Incremental_MH,4,0.299793878
hmm,Incremental_MH,4,0.327166266
hmm,Incremental_MH,4,0.324726197
hmm,Incremental_MH,4,0.320115541
hmm,Incremental_MH,4,0.315020794
hmm,Incremental_MH,4,0.302888006
hmm,Incremental_MH,4,0.326091966
hmm,Incremental_MH,4,0.331806793
hmm,Incremental_MH,5,0.406703923
hmm,Incremental_MH,5,0.402124299
hmm,Incremental_MH,5,0.407573496
hmm,Incremental_MH,5,0.388931243
hmm,Incremental_MH,5,0.389498554
hmm,Incremental_MH,5,0.389417205
hmm,Incremental_MH,5,0.395746572
hmm,Incremental_MH,5,0.400323373
hmm,Incremental_MH,5,0.383633195
hmm,Incremental_MH,5,0.371197864
hmm,Incremental_MH,5,0.403671882
hmm,Incremental_MH,5,0.386433249
hmm,Incremental_MH,5,0.38092156
hmm,Incremental_MH,5,0.375285028
hmm,Incremental_MH,5,0.382684494
hmm,Incremental_MH,5,0.37876133
hmm,Incremental_MH,5,0.377397277
hmm,Incremental_MH,5,0.376634748
hmm,Incremental_MH,5,0.398402849
hmm,Incremental_MH,5,0.37318856
hmm,Incremental_MH,6,0.46100693
hmm,Incremental_MH,6,0.453937994
hmm,Incremental_MH,6,0.481826498
hmm,Incremental_MH,6,0.502112367
hmm,Incremental_MH,6,0.457016249
hmm,Incremental_MH,6,0.461479939
hmm,Incremental_MH,6,0.457135762
hmm,Incremental_MH,6,0.471823414
hmm,Incremental_MH,6,0.442756179
hmm,Incremental_MH,6,0.44748898
hmm,Incremental_MH,6,0.439195854
hmm,Incremental_MH,6,0.469185914
hmm,Incremental_MH,6,0.447539799
hmm,Incremental_MH,6,0.440078905
hmm,Incremental_MH,6,0.460907258
hmm,Incremental_MH,6,0.45689967
hmm,Incremental_MH,6,0.475910518
hmm,Incremental_MH,6,0.487307329
hmm,Incremental_MH,6,0.503922311
hmm,Incremental_MH,6,0.479969545
hmm,Incremental_MH,7,0.566709366
hmm,Incremental_MH,7,0.524964217
hmm,Incremental_MH,7,0.578996525
hmm,Incremental_MH,7,0.544698503
hmm,Incremental_MH,7,0.546537354
hmm,Incremental_MH,7,0.552409913
hmm,Incremental_MH,7,0.60062923
hmm,Incremental_MH,7,0.537954373
hmm,Incremental_MH,7,0.540442312
hmm,Incremental_MH,7,0.549605449
hmm,Incremental_MH,7,0.622247253
hmm,Incremental_MH,7,0.557786273
hmm,Incremental_MH,7,0.54023352
hmm,Incremental_MH,7,0.583082333
hmm,Incremental_MH,7,0.559610077
hmm,Incremental_MH,7,0.551280782
hmm,Incremental_MH,7,0.53075319
hmm,Incremental_MH,7,0.546295886
hmm,Incremental_MH,7,0.53545694
hmm,Incremental_MH,7,0.542238893
hmm,Incremental_MH,8,0.61720282
hmm,Incremental_MH,8,0.696366001
hmm,Incremental_MH,8,0.622239169
hmm,Incremental_MH,8,0.629463088
hmm,Incremental_MH,8,0.624436491
hmm,Incremental_MH,8,0.656159367
hmm,Incremental_MH,8,0.60953653
hmm,Incremental_MH,8,0.636880776
hmm,Incremental_MH,8,0.640346727
hmm,Incremental_MH,8,0.63475805
hmm,Incremental_MH,8,0.637490442
hmm,Incremental_MH,8,0.622295589
hmm,Incremental_MH,8,0.644196402
hmm,Incremental_MH,8,0.67997326
hmm,Incremental_MH,8,0.624034271
hmm,Incremental_MH,8,0.618354603
hmm,Incremental_MH,8,0.63114704
hmm,Incremental_MH,8,0.621647901
hmm,Incremental_MH,8,0.604025749
hmm,Incremental_MH,8,0.616010572
hmm,Incremental_MH,9,0.729499207
hmm,Incremental_MH,9,0.69395935
hmm,Incremental_MH,9,0.697855728
hmm,Incremental_MH,9,0.700546546
hmm,Incremental_MH,9,0.715556199
hmm,Incremental_MH,9,0.740996747
hmm,Incremental_MH,9,0.750243758
hmm,Incremental_MH,9,0.703244161
hmm,Incremental_MH,9,0.728712104
hmm,Incremental_MH,9,0.723595598
hmm,Incremental_MH,9,0.709851099
hmm,Incremental_MH,9,0.707635637
hmm,Incremental_MH,9,0.679238667
hmm,Incremental_MH,9,0.709470298
hmm,Incremental_MH,9,0.765120457
hmm,Incremental_MH,9,0.712083462
hmm,Incremental_MH,9,0.72874843
hmm,Incremental_MH,9,0.73757705
hmm,Incremental_MH,9,0.780473225 
hmm,Incremental_MH,9,0.743443853
hmm,Incremental_MH,10,0.77216775
hmm,Incremental_MH,10,0.758521625
hmm,Incremental_MH,10,0.751898949
hmm,Incremental_MH,10,0.81202416
hmm,Incremental_MH,10,0.772916586
hmm,Incremental_MH,10,0.791757453
hmm,Incremental_MH,10,0.756370799
hmm,Incremental_MH,10,0.748734542
hmm,Incremental_MH,10,0.754535079
hmm,Incremental_MH,10,0.792283984
hmm,Incremental_MH,10,0.769174829
hmm,Incremental_MH,10,0.769264219
hmm,Incremental_MH,10,0.78730974
hmm,Incremental_MH,10,0.788057226
hmm,Incremental_MH,10,0.771161291
hmm,Incremental_MH,10,0.758464803
hmm,Incremental_MH,10,0.832875089
hmm,Incremental_MH,10,0.776295191
hmm,Incremental_MH,10,0.762481895
hmm,Incremental_MH,10,0.779604331
lda,Lightweight_MH,1,1.347470616
lda,Lightweight_MH,1,1.292191523
lda,Lightweight_MH,1,1.425568151
lda,Lightweight_MH,1,1.449530642
lda,Lightweight_MH,1,1.442783494
lda,Lightweight_MH,1,1.381975995
lda,Lightweight_MH,1,1.454231367
lda,Lightweight_MH,1,1.51530532
lda,Lightweight_MH,1,1.347228771
lda,Lightweight_MH,1,1.537524684
lda,Lightweight_MH,1,1.479259087
lda,Lightweight_MH,1,1.609183361
lda,Lightweight_MH,1,1.53352977
lda,Lightweight_MH,1,1.520059842
lda,Lightweight_MH,1,1.528561944
lda,Lightweight_MH,1,1.528837775
lda,Lightweight_MH,1,1.535385308
lda,Lightweight_MH,1,1.523748589
lda,Lightweight_MH,1,1.475964649
lda,Lightweight_MH,1,1.467292262
lda,Lightweight_MH,2,2.6366095229999997
lda,Lightweight_MH,2,2.692185478
lda,Lightweight_MH,2,2.574544687
lda,Lightweight_MH,2,2.552223322
lda,Lightweight_MH,2,2.687276892
lda,Lightweight_MH,2,2.701164312
lda,Lightweight_MH,2,2.783823617
lda,Lightweight_MH,2,2.716765252
lda,Lightweight_MH,2,3.070980706
lda,Lightweight_MH,2,2.8636843130000003
lda,Lightweight_MH,2,2.992703575
lda,Lightweight_MH,2,3.130510008
lda,Lightweight_MH,2,3.219857133
lda,Lightweight_MH,2,2.968135497
lda,Lightweight_MH,2,3.094606357
lda,Lightweight_MH,2,2.922643603
lda,Lightweight_MH,2,3.140332105
lda,Lightweight_MH,2,3.260016665
lda,Lightweight_MH,2,3.224633852
lda,Lightweight_MH,2,3.3021092
lda,Lightweight_MH,3,4.505693351
lda,Lightweight_MH,3,4.537078083
lda,Lightweight_MH,3,4.701474343
lda,Lightweight_MH,3,4.855837425
lda,Lightweight_MH,3,4.916654422
lda,Lightweight_MH,3,5.112626019
lda,Lightweight_MH,3,4.698391331
lda,Lightweight_MH,3,4.625942229
lda,Lightweight_MH,3,4.999347976
lda,Lightweight_MH,3,4.951969149
lda,Lightweight_MH,3,5.147246155
lda,Lightweight_MH,3,5.028369009
lda,Lightweight_MH,3,5.428961721
lda,Lightweight_MH,3,5.240273506
lda,Lightweight_MH,3,5.053461651
lda,Lightweight_MH,3,5.027155564
lda,Lightweight_MH,3,5.086674747
lda,Lightweight_MH,3,5.233146674
lda,Lightweight_MH,3,5.40876836
lda,Lightweight_MH,3,5.247486587
lda,Lightweight_MH,4,7.362986352
lda,Lightweight_MH,4,7.394806533
lda,Lightweight_MH,4,6.6168724789999995
lda,Lightweight_MH,4,6.8822313489999996
lda,Lightweight_MH,4,7.2967803700000005
lda,Lightweight_MH,4,7.103852735
lda,Lightweight_MH,4,7.781341467
lda,Lightweight_MH,4,7.289544436
lda,Lightweight_MH,4,7.854641653
lda,Lightweight_MH,4,7.629423754
lda,Lightweight_MH,4,6.821709707
lda,Lightweight_MH,4,7.053631692
lda,Lightweight_MH,4,7.146665771
lda,Lightweight_MH,4,7.202544261
lda,Lightweight_MH,4,7.445991177
lda,Lightweight_MH,4,7.6555695230000005
lda,Lightweight_MH,4,7.994874913
lda,Lightweight_MH,4,8.373730857
lda,Lightweight_MH,4,8.69823134
lda,Lightweight_MH,4,7.086440268
lda,Lightweight_MH,5,9.169278376
lda,Lightweight_MH,5,9.725051714
lda,Lightweight_MH,5,9.343431825
lda,Lightweight_MH,5,9.82706859
lda,Lightweight_MH,5,10.030363271
lda,Lightweight_MH,5,10.6217546
lda,Lightweight_MH,5,11.349325451
lda,Lightweight_MH,5,10.019509605
lda,Lightweight_MH,5,9.388895602
lda,Lightweight_MH,5,9.82147246
lda,Lightweight_MH,5,9.919482443
lda,Lightweight_MH,5,9.884614045
lda,Lightweight_MH,5,10.578840737
lda,Lightweight_MH,5,11.024069031
lda,Lightweight_MH,5,10.974648912
lda,Lightweight_MH,5,8.693473976
lda,Lightweight_MH,5,9.215770473
lda,Lightweight_MH,5,9.255987358
lda,Lightweight_MH,5,9.851862687
lda,Lightweight_MH,5,10.386838777
lda,Lightweight_MH,6,12.94336474
lda,Lightweight_MH,6,13.353589978
lda,Lightweight_MH,6,12.517580294
lda,Lightweight_MH,6,11.356210511
lda,Lightweight_MH,6,11.673295893
lda,Lightweight_MH,6,12.300026853
lda,Lightweight_MH,6,12.901565099
lda,Lightweight_MH,6,13.243099811
lda,Lightweight_MH,6,13.297452911
lda,Lightweight_MH,6,10.992644481
lda,Lightweight_MH,6,11.28756227
lda,Lightweight_MH,6,11.945590473
lda,Lightweight_MH,6,12.298911113
lda,Lightweight_MH,6,12.615825693
lda,Lightweight_MH,6,12.617369364
lda,Lightweight_MH,6,13.336585287
lda,Lightweight_MH,6,10.933202525
lda,Lightweight_MH,6,11.689007806
lda,Lightweight_MH,6,12.016559588
lda,Lightweight_MH,6,12.23506693
lda,Lightweight_MH,7,15.654460656
lda,Lightweight_MH,7,16.826239058
lda,Lightweight_MH,7,12.953666897
lda,Lightweight_MH,7,13.249305524
lda,Lightweight_MH,7,14.357992333
lda,Lightweight_MH,7,15.180731806
lda,Lightweight_MH,7,15.82338403
lda,Lightweight_MH,7,15.886480531
lda,Lightweight_MH,7,13.091359937
lda,Lightweight_MH,7,14.301302641
lda,Lightweight_MH,7,14.67146882
lda,Lightweight_MH,7,15.48870033
lda,Lightweight_MH,7,15.425694123
lda,Lightweight_MH,7,14.248870466
lda,Lightweight_MH,7,13.475814903
lda,Lightweight_MH,7,14.179878655
lda,Lightweight_MH,7,15.548265965
lda,Lightweight_MH,7,15.560762185
lda,Lightweight_MH,7,16.108033854
lda,Lightweight_MH,7,13.015547729
lda,Lightweight_MH,8,16.31797018
lda,Lightweight_MH,8,16.9070914
lda,Lightweight_MH,8,17.906611103
lda,Lightweight_MH,8,18.553740042
lda,Lightweight_MH,8,15.568064624
lda,Lightweight_MH,8,15.340601506
lda,Lightweight_MH,8,17.123462033
lda,Lightweight_MH,8,17.785893679
lda,Lightweight_MH,8,18.341828122
lda,Lightweight_MH,8,15.416901049
lda,Lightweight_MH,8,16.495168727
lda,Lightweight_MH,8,17.537975856
lda,Lightweight_MH,8,18.168955789
lda,Lightweight_MH,8,15.971444181
lda,Lightweight_MH,8,15.396949904
lda,Lightweight_MH,8,15.666714724
lda,Lightweight_MH,8,16.552996823
lda,Lightweight_MH,8,17.695323255
lda,Lightweight_MH,8,15.646454448
lda,Lightweight_MH,8,15.020761223
lda,Lightweight_MH,9,18.23765099
lda,Lightweight_MH,9,19.634248146
lda,Lightweight_MH,9,19.088866966
lda,Lightweight_MH,9,16.839924995
lda,Lightweight_MH,9,17.943850397
lda,Lightweight_MH,9,19.538131726
lda,Lightweight_MH,9,19.106069911
lda,Lightweight_MH,9,17.298287846
lda,Lightweight_MH,9,18.050373901
lda,Lightweight_MH,9,19.074672663
lda,Lightweight_MH,9,20.068780928
lda,Lightweight_MH,9,17.077730745
lda,Lightweight_MH,9,17.96141755
lda,Lightweight_MH,9,19.06393961
lda,Lightweight_MH,9,19.816102784999998
lda,Lightweight_MH,9,16.447258257
lda,Lightweight_MH,9,17.909025532
lda,Lightweight_MH,9,19.160889448
lda,Lightweight_MH,9,20.726869773
lda,Lightweight_MH,9,16.864132526
lda,Lightweight_MH,10,20.067237818
lda,Lightweight_MH,10,22.088999192
lda,Lightweight_MH,10,22.139507377
lda,Lightweight_MH,10,19.875908207
lda,Lightweight_MH,10,21.313366414
lda,Lightweight_MH,10,22.421351908
lda,Lightweight_MH,10,19.449802555
lda,Lightweight_MH,10,19.71391155
lda,Lightweight_MH,10,21.420554252
lda,Lightweight_MH,10,22.669712593
lda,Lightweight_MH,10,18.941206995
lda,Lightweight_MH,10,19.92448854
lda,Lightweight_MH,10,22.270077468
lda,Lightweight_MH,10,19.943024321
lda,Lightweight_MH,10,19.685487412
lda,Lightweight_MH,10,22.478633754
lda,Lightweight_MH,10,23.693645601
lda,Lightweight_MH,10,19.643273369
lda,Lightweight_MH,10,21.140254348
lda,Lightweight_MH,10,22.788075579
lda,Incremental_MH,1,0.307104275
lda,Incremental_MH,1,0.273532197
lda,Incremental_MH,1,0.263715934
lda,Incremental_MH,1,0.279454835
lda,Incremental_MH,1,0.26512246
lda,Incremental_MH,1,0.25715553
lda,Incremental_MH,1,0.252795089
lda,Incremental_MH,1,0.254820376
lda,Incremental_MH,1,0.297971773
lda,Incremental_MH,1,0.260582965
lda,Incremental_MH,1,0.258117851
lda,Incremental_MH,1,0.255927578
lda,Incremental_MH,1,0.261686139
lda,Incremental_MH,1,0.24942245
lda,Incremental_MH,1,0.246384356
lda,Incremental_MH,1,0.26231495
lda,Incremental_MH,1,0.25996645
lda,Incremental_MH,1,0.25382348
lda,Incremental_MH,1,0.250772769
lda,Incremental_MH,1,0.25604432
lda,Incremental_MH,2,0.250917803
lda,Incremental_MH,2,0.247757741
lda,Incremental_MH,2,0.243992583
lda,Incremental_MH,2,0.252714867
lda,Incremental_MH,2,0.242743614
lda,Incremental_MH,2,0.253060704
lda,Incremental_MH,2,0.252479637
lda,Incremental_MH,2,0.251669392
lda,Incremental_MH,2,0.275654943
lda,Incremental_MH,2,0.275996105
lda,Incremental_MH,2,0.268409961
lda,Incremental_MH,2,0.255181263
lda,Incremental_MH,2,0.253329872
lda,Incremental_MH,2,0.266016043
lda,Incremental_MH,2,0.254517203
lda,Incremental_MH,2,0.259830418
lda,Incremental_MH,2,0.260256266
lda,Incremental_MH,2,0.262451854
lda,Incremental_MH,2,0.259277865
lda,Incremental_MH,2,0.259921834
lda,Incremental_MH,3,0.288528133
lda,Incremental_MH,3,0.28576807
lda,Incremental_MH,3,0.277196522
lda,Incremental_MH,3,0.260955875
lda,Incremental_MH,3,0.285357862
lda,Incremental_MH,3,0.273619697
lda,Incremental_MH,3,0.271373724
lda,Incremental_MH,3,0.267878294
lda,Incremental_MH,3,0.281327347
lda,Incremental_MH,3,0.270587263
lda,Incremental_MH,3,0.264385056
lda,Incremental_MH,3,0.266660146
lda,Incremental_MH,3,0.266232445
lda,Incremental_MH,3,0.273981557
lda,Incremental_MH,3,0.283168679
lda,Incremental_MH,3,0.269591197
lda,Incremental_MH,3,0.284700473
lda,Incremental_MH,3,0.276075847
lda,Incremental_MH,3,0.269404953
lda,Incremental_MH,3,0.263922599
lda,Incremental_MH,4,0.270120605
lda,Incremental_MH,4,0.316263423
lda,Incremental_MH,4,0.309017412
lda,Incremental_MH,4,0.288619508
lda,Incremental_MH,4,0.285632841
lda,Incremental_MH,4,0.295406999
lda,Incremental_MH,4,0.286166091
lda,Incremental_MH,4,0.303924139
lda,Incremental_MH,4,0.278428909
lda,Incremental_MH,4,0.279701973
lda,Incremental_MH,4,0.287498533
lda,Incremental_MH,4,0.290111263
lda,Incremental_MH,4,0.282999886
lda,Incremental_MH,4,0.306718272
lda,Incremental_MH,4,0.297794612
lda,Incremental_MH,4,0.293415573
lda,Incremental_MH,4,0.284762939
lda,Incremental_MH,4,0.279885378
lda,Incremental_MH,4,0.279005615
lda,Incremental_MH,4,0.319479076
lda,Incremental_MH,5,0.303683605
lda,Incremental_MH,5,0.287431454
lda,Incremental_MH,5,0.292284447
lda,Incremental_MH,5,0.305434001
lda,Incremental_MH,5,0.296411096
lda,Incremental_MH,5,0.311042001
lda,Incremental_MH,5,0.303965182
lda,Incremental_MH,5,0.296047437
lda,Incremental_MH,5,0.32179491
lda,Incremental_MH,5,0.294903918
lda,Incremental_MH,5,0.291096859
lda,Incremental_MH,5,0.318255261
lda,Incremental_MH,5,0.312598144
lda,Incremental_MH,5,0.299693563
lda,Incremental_MH,5,0.300206768
lda,Incremental_MH,5,0.290809122
lda,Incremental_MH,5,0.29596464
lda,Incremental_MH,5,0.330516698
lda,Incremental_MH,5,0.288599809
lda,Incremental_MH,5,0.302946483
lda,Incremental_MH,6,0.303421504
lda,Incremental_MH,6,0.320228785
lda,Incremental_MH,6,0.300880661
lda,Incremental_MH,6,0.300930705
lda,Incremental_MH,6,0.331471421
lda,Incremental_MH,6,0.324311306
lda,Incremental_MH,6,0.330923212
lda,Incremental_MH,6,0.307079137
lda,Incremental_MH,6,0.30667724
lda,Incremental_MH,6,0.311618134
lda,Incremental_MH,6,0.304500778
lda,Incremental_MH,6,0.30016825
lda,Incremental_MH,6,0.312253729
lda,Incremental_MH,6,0.315271109
lda,Incremental_MH,6,0.297062032
lda,Incremental_MH,6,0.315828307
lda,Incremental_MH,6,0.332971363
lda,Incremental_MH,6,0.30161472
lda,Incremental_MH,6,0.315539635
lda,Incremental_MH,6,0.322049228
lda,Incremental_MH,7,0.340199969
lda,Incremental_MH,7,0.334876989
lda,Incremental_MH,7,0.333004166
lda,Incremental_MH,7,0.333890734
lda,Incremental_MH,7,0.320838624
lda,Incremental_MH,7,0.328114839
lda,Incremental_MH,7,0.328731538
lda,Incremental_MH,7,0.340674461
lda,Incremental_MH,7,0.314633873
lda,Incremental_MH,7,0.304728291
lda,Incremental_MH,7,0.340553722
lda,Incremental_MH,7,0.338784465
lda,Incremental_MH,7,0.330953431
lda,Incremental_MH,7,0.343220973
lda,Incremental_MH,7,0.337062041
lda,Incremental_MH,7,0.338064383
lda,Incremental_MH,7,0.317577266
lda,Incremental_MH,7,0.323533998
lda,Incremental_MH,7,0.326048708
lda,Incremental_MH,7,0.329042776
lda,Incremental_MH,8,0.339744585
lda,Incremental_MH,8,0.344220868
lda,Incremental_MH,8,0.351802235
lda,Incremental_MH,8,0.335480142
lda,Incremental_MH,8,0.344227147
lda,Incremental_MH,8,0.344904068
lda,Incremental_MH,8,0.355758298
lda,Incremental_MH,8,0.359280156
lda,Incremental_MH,8,0.333659386
lda,Incremental_MH,8,0.337783365
lda,Incremental_MH,8,0.344251566
lda,Incremental_MH,8,0.343189113
lda,Incremental_MH,8,0.334714358
lda,Incremental_MH,8,0.333335883
lda,Incremental_MH,8,0.335344639
lda,Incremental_MH,8,0.346443058
lda,Incremental_MH,8,0.347117774
lda,Incremental_MH,8,0.340534799
lda,Incremental_MH,8,0.337692757
lda,Incremental_MH,8,0.333615862
lda,Incremental_MH,9,0.362478717
lda,Incremental_MH,9,0.364951801
lda,Incremental_MH,9,0.351912938
lda,Incremental_MH,9,0.358575142
lda,Incremental_MH,9,0.373351221
lda,Incremental_MH,9,0.349271542
lda,Incremental_MH,9,0.347247179
lda,Incremental_MH,9,0.41932144
lda,Incremental_MH,9,0.343495518
lda,Incremental_MH,9,0.331025526
lda,Incremental_MH,9,0.350140216
lda,Incremental_MH,9,0.358057237
lda,Incremental_MH,9,0.347166908
lda,Incremental_MH,9,0.383283651
lda,Incremental_MH,9,0.366467084
lda,Incremental_MH,9,0.353467036
lda,Incremental_MH,9,0.346180185
lda,Incremental_MH,9,0.364814311
lda,Incremental_MH,9,0.361099835
lda,Incremental_MH,9,0.432575961
lda,Incremental_MH,10,0.383624264
lda,Incremental_MH,10,0.39086529
lda,Incremental_MH,10,0.38452451
lda,Incremental_MH,10,0.432022197
lda,Incremental_MH,10,0.390950453
lda,Incremental_MH,10,0.439123198
lda,Incremental_MH,10,0.38241058
lda,Incremental_MH,10,0.395830873
lda,Incremental_MH,10,0.384089944
lda,Incremental_MH,10,0.376417461
lda,Incremental_MH,10,0.368103703
lda,Incremental_MH,10,0.395202283
lda,Incremental_MH,10,0.359981022
lda,Incremental_MH,10,0.375988738
lda,Incremental_MH,10,0.505185332
lda,Incremental_MH,10,0.365022745
lda,Incremental_MH,10,0.379702705
lda,Incremental_MH,10,0.402338669
lda,Incremental_MH,10,0.421199677
lda,Incremental_MH,10,0.405827306
gmm,Lightweight_MH,1,0.914114182
gmm,Lightweight_MH,1,0.815249945
gmm,Lightweight_MH,1,0.833901456
gmm,Lightweight_MH,1,0.864366522
gmm,Lightweight_MH,1,0.79107489
gmm,Lightweight_MH,1,0.798281509
gmm,Lightweight_MH,1,0.824210355
gmm,Lightweight_MH,1,0.804861448
gmm,Lightweight_MH,1,0.824411638
gmm,Lightweight_MH,1,0.815804094
gmm,Lightweight_MH,1,0.790185647
gmm,Lightweight_MH,1,0.754958107
gmm,Lightweight_MH,1,0.801165574
gmm,Lightweight_MH,1,0.802766768
gmm,Lightweight_MH,1,0.818814698
gmm,Lightweight_MH,1,0.837439453
gmm,Lightweight_MH,1,0.872691682
gmm,Lightweight_MH,1,0.791664281
gmm,Lightweight_MH,1,0.81645907
gmm,Lightweight_MH,1,0.786878111
gmm,Lightweight_MH,2,2.241823044
gmm,Lightweight_MH,2,2.169160434
gmm,Lightweight_MH,2,2.067964826
gmm,Lightweight_MH,2,2.063957674
gmm,Lightweight_MH,2,2.117287906
gmm,Lightweight_MH,2,2.184424945
gmm,Lightweight_MH,2,2.046253551
gmm,Lightweight_MH,2,2.214684564
gmm,Lightweight_MH,2,2.191841799
gmm,Lightweight_MH,2,2.15438699
gmm,Lightweight_MH,2,2.233373209
gmm,Lightweight_MH,2,2.336188948
gmm,Lightweight_MH,2,2.146435791
gmm,Lightweight_MH,2,2.182883644
gmm,Lightweight_MH,2,2.232014757
gmm,Lightweight_MH,2,2.263338606
gmm,Lightweight_MH,2,2.242212974
gmm,Lightweight_MH,2,2.262898741
gmm,Lightweight_MH,2,2.203407709
gmm,Lightweight_MH,2,2.225378384
gmm,Lightweight_MH,3,4.340262568
gmm,Lightweight_MH,3,4.458496824
gmm,Lightweight_MH,3,4.5590658269999995
gmm,Lightweight_MH,3,4.518786829
gmm,Lightweight_MH,3,4.448068769
gmm,Lightweight_MH,3,4.561663077
gmm,Lightweight_MH,3,4.490930806
gmm,Lightweight_MH,3,4.6023577190000005
gmm,Lightweight_MH,3,4.616206401
gmm,Lightweight_MH,3,4.678660184
gmm,Lightweight_MH,3,4.816526455
gmm,Lightweight_MH,3,4.685817487
gmm,Lightweight_MH,3,4.680227688
gmm,Lightweight_MH,3,4.744040309
gmm,Lightweight_MH,3,4.80503052
gmm,Lightweight_MH,3,4.731298179
gmm,Lightweight_MH,3,4.656520943
gmm,Lightweight_MH,3,5.013006741
gmm,Lightweight_MH,3,5.05000903
gmm,Lightweight_MH,3,5.013253292
gmm,Lightweight_MH,4,8.848784788
gmm,Lightweight_MH,4,9.191359976
gmm,Lightweight_MH,4,9.265836515
gmm,Lightweight_MH,4,9.074663385
gmm,Lightweight_MH,4,9.551551596
gmm,Lightweight_MH,4,9.572955418
gmm,Lightweight_MH,4,9.758197219
gmm,Lightweight_MH,4,9.594868046
gmm,Lightweight_MH,4,9.366237207
gmm,Lightweight_MH,4,9.222375504
gmm,Lightweight_MH,4,9.45376797
gmm,Lightweight_MH,4,9.406180068
gmm,Lightweight_MH,4,9.669618393
gmm,Lightweight_MH,4,9.618984242
gmm,Lightweight_MH,4,9.780287658
gmm,Lightweight_MH,4,9.825220596
gmm,Lightweight_MH,4,10.118912769
gmm,Lightweight_MH,4,10.58536506
gmm,Lightweight_MH,4,9.559828137
gmm,Lightweight_MH,4,9.632821988
gmm,Lightweight_MH,5,14.961036597
gmm,Lightweight_MH,5,15.780126245
gmm,Lightweight_MH,5,15.405681979
gmm,Lightweight_MH,5,16.14247754
gmm,Lightweight_MH,5,15.977209758
gmm,Lightweight_MH,5,15.922147028
gmm,Lightweight_MH,5,16.268117735
gmm,Lightweight_MH,5,16.825074763
gmm,Lightweight_MH,5,16.08188495
gmm,Lightweight_MH,5,15.365019518
gmm,Lightweight_MH,5,15.842387642
gmm,Lightweight_MH,5,16.091487727
gmm,Lightweight_MH,5,16.089254431
gmm,Lightweight_MH,5,15.888141555
gmm,Lightweight_MH,5,16.932652017
gmm,Lightweight_MH,5,16.790133558
gmm,Lightweight_MH,5,16.84740806
gmm,Lightweight_MH,5,16.991358807
gmm,Lightweight_MH,5,16.917108136
gmm,Lightweight_MH,5,15.713563887
gmm,Lightweight_MH,6,23.579175626
gmm,Lightweight_MH,6,23.965297732
gmm,Lightweight_MH,6,24.590328883
gmm,Lightweight_MH,6,24.335193762
gmm,Lightweight_MH,6,25.713946314
gmm,Lightweight_MH,6,23.802203334
gmm,Lightweight_MH,6,24.752164649
gmm,Lightweight_MH,6,25.397967838
gmm,Lightweight_MH,6,23.320554406
gmm,Lightweight_MH,6,23.719106375
gmm,Lightweight_MH,6,24.123299451
gmm,Lightweight_MH,6,24.621739618
gmm,Lightweight_MH,6,24.736631412
gmm,Lightweight_MH,6,24.931924018
gmm,Lightweight_MH,6,25.286051147
gmm,Lightweight_MH,6,25.532077041
gmm,Lightweight_MH,6,25.359877284
gmm,Lightweight_MH,6,23.716606157
gmm,Lightweight_MH,6,23.40408518
gmm,Lightweight_MH,6,23.439389371
gmm,Lightweight_MH,7,36.552468136
gmm,Lightweight_MH,7,34.536725889
gmm,Lightweight_MH,7,36.22819483
gmm,Lightweight_MH,7,36.287023062
gmm,Lightweight_MH,7,34.248170429
gmm,Lightweight_MH,7,34.589067275
gmm,Lightweight_MH,7,34.530376521
gmm,Lightweight_MH,7,35.477639465
gmm,Lightweight_MH,7,33.848478779
gmm,Lightweight_MH,7,34.644594755
gmm,Lightweight_MH,7,35.887537733
gmm,Lightweight_MH,7,33.560163554
gmm,Lightweight_MH,7,33.699547027
gmm,Lightweight_MH,7,33.959905419
gmm,Lightweight_MH,7,35.291300061
gmm,Lightweight_MH,7,34.589502292
gmm,Lightweight_MH,7,36.548857847
gmm,Lightweight_MH,7,35.240668559
gmm,Lightweight_MH,7,34.037374804
gmm,Lightweight_MH,7,32.908734078
gmm,Lightweight_MH,8,48.418661138
gmm,Lightweight_MH,8,49.074681627
gmm,Lightweight_MH,8,49.967084871
gmm,Lightweight_MH,8,48.583378656
gmm,Lightweight_MH,8,47.725103522
gmm,Lightweight_MH,8,48.055572156
gmm,Lightweight_MH,8,49.591858784
gmm,Lightweight_MH,8,44.801286056
gmm,Lightweight_MH,8,46.729693582
gmm,Lightweight_MH,8,48.865088882
gmm,Lightweight_MH,8,47.142182023
gmm,Lightweight_MH,8,46.171702859
gmm,Lightweight_MH,8,47.673163211
gmm,Lightweight_MH,8,48.290658748
gmm,Lightweight_MH,8,47.620715299
gmm,Lightweight_MH,8,45.688617453
gmm,Lightweight_MH,8,46.876437777
gmm,Lightweight_MH,8,46.911632069
gmm,Lightweight_MH,8,47.784146919
gmm,Lightweight_MH,8,47.394575954
gmm,Lightweight_MH,9,66.175115759
gmm,Lightweight_MH,9,62.283882792
gmm,Lightweight_MH,9,65.445529675
gmm,Lightweight_MH,9,63.391817645
gmm,Lightweight_MH,9,65.027255809
gmm,Lightweight_MH,9,65.78632675
gmm,Lightweight_MH,9,66.983624659
gmm,Lightweight_MH,9,65.153951069
gmm,Lightweight_MH,9,62.837685039
gmm,Lightweight_MH,9,64.33466083
gmm,Lightweight_MH,9,63.942083627
gmm,Lightweight_MH,9,63.735751908
gmm,Lightweight_MH,9,63.094474053
gmm,Lightweight_MH,9,64.551199526
gmm,Lightweight_MH,9,67.426267291
gmm,Lightweight_MH,9,66.417481794
gmm,Lightweight_MH,9,64.991127462
gmm,Lightweight_MH,9,64.902471779
gmm,Lightweight_MH,9,65.666711263
gmm,Lightweight_MH,9,66.069227347
gmm,Lightweight_MH,10,88.144609661
gmm,Lightweight_MH,10,89.670085315
gmm,Lightweight_MH,10,88.540435147
gmm,Lightweight_MH,10,87.23218879
gmm,Lightweight_MH,10,85.357437827
gmm,Lightweight_MH,10,85.89438769
gmm,Lightweight_MH,10,89.845986646
gmm,Lightweight_MH,10,86.554402622
gmm,Lightweight_MH,10,85.416498084
gmm,Lightweight_MH,10,87.556399411
gmm,Lightweight_MH,10,88.511471732
gmm,Lightweight_MH,10,85.910881168
gmm,Lightweight_MH,10,83.842621724
gmm,Lightweight_MH,10,81.069224136
gmm,Lightweight_MH,10,84.222663657
gmm,Lightweight_MH,10,81.282916042
gmm,Lightweight_MH,10,87.392664043
gmm,Lightweight_MH,10,85.328537894
gmm,Lightweight_MH,10,85.083228259
gmm,Lightweight_MH,10,86.997671412
gmm,Incremental_MH,1,0.54118083
gmm,Incremental_MH,1,0.4768736
gmm,Incremental_MH,1,0.599129649
gmm,Incremental_MH,1,0.586127252
gmm,Incremental_MH,1,0.465172833
gmm,Incremental_MH,1,0.435488243
gmm,Incremental_MH,1,0.430718089
gmm,Incremental_MH,1,0.493837127
gmm,Incremental_MH,1,0.582224846
gmm,Incremental_MH,1,0.428128095
gmm,Incremental_MH,1,0.554547418
gmm,Incremental_MH,1,0.538334123
gmm,Incremental_MH,1,0.513110091
gmm,Incremental_MH,1,0.403363899
gmm,Incremental_MH,1,0.401256867
gmm,Incremental_MH,1,0.56917343
gmm,Incremental_MH,1,0.454659613
gmm,Incremental_MH,1,0.606639464
gmm,Incremental_MH,1,0.524391261
gmm,Incremental_MH,1,0.470728219
gmm,Incremental_MH,2,0.593608919
gmm,Incremental_MH,2,0.799106365
gmm,Incremental_MH,2,0.680695176
gmm,Incremental_MH,2,0.78648285
gmm,Incremental_MH,2,0.580055346
gmm,Incremental_MH,2,0.648840152
gmm,Incremental_MH,2,0.428552437
gmm,Incremental_MH,2,0.772325361
gmm,Incremental_MH,2,0.770999046
gmm,Incremental_MH,2,0.57525078
gmm,Incremental_MH,2,0.622624962
gmm,Incremental_MH,2,0.896322875
gmm,Incremental_MH,2,0.768912402
gmm,Incremental_MH,2,0.543357118
gmm,Incremental_MH,2,0.629258656
gmm,Incremental_MH,2,0.784558668
gmm,Incremental_MH,2,0.659933396
gmm,Incremental_MH,2,0.641321958
gmm,Incremental_MH,2,0.617926009
gmm,Incremental_MH,2,0.675211511
gmm,Incremental_MH,3,0.620687542
gmm,Incremental_MH,3,0.755215023
gmm,Incremental_MH,3,0.813759904
gmm,Incremental_MH,3,0.655805103
gmm,Incremental_MH,3,0.862687304
gmm,Incremental_MH,3,1.153210385
gmm,Incremental_MH,3,0.866802527
gmm,Incremental_MH,3,0.825647247
gmm,Incremental_MH,3,0.916941623
gmm,Incremental_MH,3,0.803609889
gmm,Incremental_MH,3,0.787974015
gmm,Incremental_MH,3,0.979866187
gmm,Incremental_MH,3,0.83943048
gmm,Incremental_MH,3,1.2289891960000001
gmm,Incremental_MH,3,0.705736445
gmm,Incremental_MH,3,0.925663307
gmm,Incremental_MH,3,0.819905339
gmm,Incremental_MH,3,0.985546333
gmm,Incremental_MH,3,0.699019354
gmm,Incremental_MH,3,0.701250843
gmm,Incremental_MH,4,0.644286018
gmm,Incremental_MH,4,0.791072984
gmm,Incremental_MH,4,0.795941666
gmm,Incremental_MH,4,0.765783756
gmm,Incremental_MH,4,0.896928721
gmm,Incremental_MH,4,0.953721728
gmm,Incremental_MH,4,0.924396019
gmm,Incremental_MH,4,1.075646872
gmm,Incremental_MH,4,1.059358132
gmm,Incremental_MH,4,1.138970556
gmm,Incremental_MH,4,0.942258734
gmm,Incremental_MH,4,0.842965121
gmm,Incremental_MH,4,0.788077961
gmm,Incremental_MH,4,0.826982849
gmm,Incremental_MH,4,1.235291708
gmm,Incremental_MH,4,0.751317637
gmm,Incremental_MH,4,0.887419133
gmm,Incremental_MH,4,0.51370868
gmm,Incremental_MH,4,0.834725401
gmm,Incremental_MH,4,0.857044866
gmm,Incremental_MH,5,1.354622813
gmm,Incremental_MH,5,1.721782493
gmm,Incremental_MH,5,1.9719487629999999
gmm,Incremental_MH,5,1.272346533
gmm,Incremental_MH,5,1.019326306
gmm,Incremental_MH,5,1.387935165
gmm,Incremental_MH,5,1.093121586
gmm,Incremental_MH,5,1.070934786
gmm,Incremental_MH,5,1.05746869
gmm,Incremental_MH,5,1.351142806
gmm,Incremental_MH,5,2.091243957
gmm,Incremental_MH,5,1.148924759
gmm,Incremental_MH,5,1.721287462
gmm,Incremental_MH,5,1.2429046129999999
gmm,Incremental_MH,5,1.8383391329999998
gmm,Incremental_MH,5,1.480047597
gmm,Incremental_MH,5,0.840812343
gmm,Incremental_MH,5,1.042396107
gmm,Incremental_MH,5,1.237539407
gmm,Incremental_MH,5,1.340201614
gmm,Incremental_MH,6,1.803835414
gmm,Incremental_MH,6,1.342708426
gmm,Incremental_MH,6,2.296187663
gmm,Incremental_MH,6,1.490622143
gmm,Incremental_MH,6,1.094160141
gmm,Incremental_MH,6,1.412673947
gmm,Incremental_MH,6,1.092731018
gmm,Incremental_MH,6,1.5555369
gmm,Incremental_MH,6,0.702532894
gmm,Incremental_MH,6,1.149591854
gmm,Incremental_MH,6,1.43779566
gmm,Incremental_MH,6,1.5188256770000002
gmm,Incremental_MH,6,0.558583864
gmm,Incremental_MH,6,1.323653813
gmm,Incremental_MH,6,1.316184958
gmm,Incremental_MH,6,1.225020935
gmm,Incremental_MH,6,1.16899212
gmm,Incremental_MH,6,0.917741499
gmm,Incremental_MH,6,0.872993048
gmm,Incremental_MH,6,1.565964307
gmm,Incremental_MH,7,1.845041704
gmm,Incremental_MH,7,0.796234361
gmm,Incremental_MH,7,1.6156351230000001
gmm,Incremental_MH,7,1.362144493
gmm,Incremental_MH,7,2.647884028
gmm,Incremental_MH,7,1.6438555049999999
gmm,Incremental_MH,7,1.600928679
gmm,Incremental_MH,7,2.172233153
gmm,Incremental_MH,7,1.3647623260000001
gmm,Incremental_MH,7,1.567494983
gmm,Incremental_MH,7,1.561433612
gmm,Incremental_MH,7,1.7254402039999999
gmm,Incremental_MH,7,1.030025914
gmm,Incremental_MH,7,1.002162015
gmm,Incremental_MH,7,1.196400862
gmm,Incremental_MH,7,0.528554547
gmm,Incremental_MH,7,1.393412125
gmm,Incremental_MH,7,1.1321275769999999
gmm,Incremental_MH,7,0.959262526
gmm,Incremental_MH,7,2.130927985
gmm,Incremental_MH,8,2.843525435
gmm,Incremental_MH,8,1.253509209
gmm,Incremental_MH,8,1.9211650900000001
gmm,Incremental_MH,8,2.033075668
gmm,Incremental_MH,8,2.03555895
gmm,Incremental_MH,8,1.851081955
gmm,Incremental_MH,8,2.490143814
gmm,Incremental_MH,8,2.673280323
gmm,Incremental_MH,8,2.090966928
gmm,Incremental_MH,8,0.993068555
gmm,Incremental_MH,8,1.754626918
gmm,Incremental_MH,8,1.56301158
gmm,Incremental_MH,8,1.990580499
gmm,Incremental_MH,8,2.446327219
gmm,Incremental_MH,8,2.697829057
gmm,Incremental_MH,8,1.324860417
gmm,Incremental_MH,8,2.172790385
gmm,Incremental_MH,8,1.47696819
gmm,Incremental_MH,8,2.086684095
gmm,Incremental_MH,8,2.58070693
gmm,Incremental_MH,9,2.4668896399999998
gmm,Incremental_MH,9,1.665465673
gmm,Incremental_MH,9,1.521319095
gmm,Incremental_MH,9,1.846719401
gmm,Incremental_MH,9,1.9812395999999999
gmm,Incremental_MH,9,1.67224076
gmm,Incremental_MH,9,2.113481356
gmm,Incremental_MH,9,2.435171215
gmm,Incremental_MH,9,2.548533472
gmm,Incremental_MH,9,1.437402142
gmm,Incremental_MH,9,0.853431091
gmm,Incremental_MH,9,1.439169661
gmm,Incremental_MH,9,1.795021861
gmm,Incremental_MH,9,1.697172901
gmm,Incremental_MH,9,2.293669816
gmm,Incremental_MH,9,2.085333362
gmm,Incremental_MH,9,2.280801869
gmm,Incremental_MH,9,2.722154595
gmm,Incremental_MH,9,1.076120603
gmm,Incremental_MH,9,3.068248082
gmm,Incremental_MH,10,2.361184406
gmm,Incremental_MH,10,1.458449932
gmm,Incremental_MH,10,4.146967252
gmm,Incremental_MH,10,3.074553097
gmm,Incremental_MH,10,1.798196113
gmm,Incremental_MH,10,4.342656845
gmm,Incremental_MH,10,2.4055388300000002
gmm,Incremental_MH,10,2.356861534
gmm,Incremental_MH,10,3.324342866
gmm,Incremental_MH,10,2.402756923
gmm,Incremental_MH,10,1.563535871
gmm,Incremental_MH,10,2.149210354
gmm,Incremental_MH,10,2.368687967
gmm,Incremental_MH,10,2.7619915390000003
gmm,Incremental_MH,10,3.008963688
gmm,Incremental_MH,10,3.033276198
gmm,Incremental_MH,10,2.6168850729999997
gmm,Incremental_MH,10,2.541656901
gmm,Incremental_MH,10,2.826437871
gmm,Incremental_MH,10,4.432638766
hlr,Lightweight_MH,1,1.052461217
hlr,Lightweight_MH,1,0.923368758
hlr,Lightweight_MH,1,1.020868929
hlr,Lightweight_MH,1,0.960603975
hlr,Lightweight_MH,1,1.008478864
hlr,Lightweight_MH,1,0.950466039
hlr,Lightweight_MH,1,1.070560597
hlr,Lightweight_MH,1,0.964016663
hlr,Lightweight_MH,1,0.916116246
hlr,Lightweight_MH,1,0.983556409
hlr,Lightweight_MH,1,1.005577946
hlr,Lightweight_MH,1,1.004757086
hlr,Lightweight_MH,1,0.981248298
hlr,Lightweight_MH,1,1.006412025
hlr,Lightweight_MH,1,1.00960195
hlr,Lightweight_MH,1,0.991133022
hlr,Lightweight_MH,1,0.979439621
hlr,Lightweight_MH,1,1.016245176
hlr,Lightweight_MH,1,1.08959982
hlr,Lightweight_MH,1,1.014060313
hlr,Lightweight_MH,2,1.96848079
hlr,Lightweight_MH,2,2.136147112
hlr,Lightweight_MH,2,1.98621129
hlr,Lightweight_MH,2,1.9291735920000002
hlr,Lightweight_MH,2,2.027936419
hlr,Lightweight_MH,2,2.129688179
hlr,Lightweight_MH,2,2.314592581
hlr,Lightweight_MH,2,2.069369587
hlr,Lightweight_MH,2,2.128806188
hlr,Lightweight_MH,2,2.169983629
hlr,Lightweight_MH,2,2.240400767
hlr,Lightweight_MH,2,2.396918109
hlr,Lightweight_MH,2,2.399112021
hlr,Lightweight_MH,2,2.147614107
hlr,Lightweight_MH,2,2.190478008
hlr,Lightweight_MH,2,2.249420688
hlr,Lightweight_MH,2,2.266861519
hlr,Lightweight_MH,2,2.352972474
hlr,Lightweight_MH,2,2.497852208
hlr,Lightweight_MH,2,2.418316154
hlr,Lightweight_MH,3,3.289762493
hlr,Lightweight_MH,3,3.559523458
hlr,Lightweight_MH,3,3.656184287
hlr,Lightweight_MH,3,3.707780779
hlr,Lightweight_MH,3,4.170173001
hlr,Lightweight_MH,3,3.911727052
hlr,Lightweight_MH,3,3.711034613
hlr,Lightweight_MH,3,3.909285246
hlr,Lightweight_MH,3,3.892585172
hlr,Lightweight_MH,3,4.070000001
hlr,Lightweight_MH,3,4.242304805
hlr,Lightweight_MH,3,4.591987933
hlr,Lightweight_MH,3,3.932072608
hlr,Lightweight_MH,3,3.9114630630000002
hlr,Lightweight_MH,3,3.840288658
hlr,Lightweight_MH,3,4.142335124
hlr,Lightweight_MH,3,4.24084295
hlr,Lightweight_MH,3,4.356360575
hlr,Lightweight_MH,3,4.38313214
hlr,Lightweight_MH,3,4.662536395
hlr,Lightweight_MH,4,5.656490564
hlr,Lightweight_MH,4,5.3445569
hlr,Lightweight_MH,4,5.590597369
hlr,Lightweight_MH,4,5.886944989
hlr,Lightweight_MH,4,6.127662748
hlr,Lightweight_MH,4,6.337576951
hlr,Lightweight_MH,4,6.555257401
hlr,Lightweight_MH,4,5.443093929
hlr,Lightweight_MH,4,5.55693129
hlr,Lightweight_MH,4,5.87570749
hlr,Lightweight_MH,4,6.063472354
hlr,Lightweight_MH,4,6.331009768
hlr,Lightweight_MH,4,6.907711911
hlr,Lightweight_MH,4,5.900841808
hlr,Lightweight_MH,4,5.422392519
hlr,Lightweight_MH,4,5.764154171
hlr,Lightweight_MH,4,6.083966744
hlr,Lightweight_MH,4,6.463825591
hlr,Lightweight_MH,4,6.547259712
hlr,Lightweight_MH,4,6.591207578
hlr,Lightweight_MH,5,6.994746558
hlr,Lightweight_MH,5,7.488927654
hlr,Lightweight_MH,5,7.757534408
hlr,Lightweight_MH,5,8.081497261
hlr,Lightweight_MH,5,8.707346033
hlr,Lightweight_MH,5,7.09715328
hlr,Lightweight_MH,5,7.423982201
hlr,Lightweight_MH,5,7.786470908
hlr,Lightweight_MH,5,8.21359702
hlr,Lightweight_MH,5,8.991657539
hlr,Lightweight_MH,5,7.616510068
hlr,Lightweight_MH,5,7.059523131
hlr,Lightweight_MH,5,7.726245513
hlr,Lightweight_MH,5,8.180379357
hlr,Lightweight_MH,5,8.68764043
hlr,Lightweight_MH,5,8.236542107
hlr,Lightweight_MH,5,7.661966023
hlr,Lightweight_MH,5,7.827931481
hlr,Lightweight_MH,5,8.436826197
hlr,Lightweight_MH,5,8.761493505
hlr,Lightweight_MH,6,10.222395323
hlr,Lightweight_MH,6,8.70198577
hlr,Lightweight_MH,6,9.477820731
hlr,Lightweight_MH,6,10.012664389
hlr,Lightweight_MH,6,10.698189385
hlr,Lightweight_MH,6,9.370520719
hlr,Lightweight_MH,6,9.605042433
hlr,Lightweight_MH,6,10.263022528
hlr,Lightweight_MH,6,11.093274482
hlr,Lightweight_MH,6,10.721211196
hlr,Lightweight_MH,6,9.510353803
hlr,Lightweight_MH,6,10.051297514
hlr,Lightweight_MH,6,10.770321571
hlr,Lightweight_MH,6,11.01696324
hlr,Lightweight_MH,6,9.146488582
hlr,Lightweight_MH,6,9.894727867
hlr,Lightweight_MH,6,10.140482666
hlr,Lightweight_MH,6,11.35916166
hlr,Lightweight_MH,6,10.438622117
hlr,Lightweight_MH,6,9.466040688
hlr,Lightweight_MH,7,12.207525868
hlr,Lightweight_MH,7,11.994896837
hlr,Lightweight_MH,7,11.313086246
hlr,Lightweight_MH,7,11.070038242
hlr,Lightweight_MH,7,11.798343186
hlr,Lightweight_MH,7,12.170389554
hlr,Lightweight_MH,7,11.264701509
hlr,Lightweight_MH,7,11.179742747
hlr,Lightweight_MH,7,11.956480047
hlr,Lightweight_MH,7,12.522617281
hlr,Lightweight_MH,7,11.035456015
hlr,Lightweight_MH,7,11.250120717
hlr,Lightweight_MH,7,12.065381305
hlr,Lightweight_MH,7,12.879388664
hlr,Lightweight_MH,7,10.849003442
hlr,Lightweight_MH,7,12.878143524
hlr,Lightweight_MH,7,13.600326753000001
hlr,Lightweight_MH,7,15.151192732
hlr,Lightweight_MH,7,12.341100036
hlr,Lightweight_MH,7,13.177763319
hlr,Lightweight_MH,8,16.658704754
hlr,Lightweight_MH,8,16.072314173
hlr,Lightweight_MH,8,14.893615379
hlr,Lightweight_MH,8,13.766961861
hlr,Lightweight_MH,8,14.804177909
hlr,Lightweight_MH,8,12.582015928
hlr,Lightweight_MH,8,13.623670237
hlr,Lightweight_MH,8,13.941294812
hlr,Lightweight_MH,8,13.293083862
hlr,Lightweight_MH,8,12.979357434
hlr,Lightweight_MH,8,14.046621902
hlr,Lightweight_MH,8,14.120726412
hlr,Lightweight_MH,8,12.447880596
hlr,Lightweight_MH,8,13.963259234
hlr,Lightweight_MH,8,14.981803396
hlr,Lightweight_MH,8,12.227821673
hlr,Lightweight_MH,8,13.11614358
hlr,Lightweight_MH,8,14.850807275
hlr,Lightweight_MH,8,13.160789179
hlr,Lightweight_MH,8,12.836325627
hlr,Lightweight_MH,9,16.100444665
hlr,Lightweight_MH,9,16.411316584
hlr,Lightweight_MH,9,14.986410221
hlr,Lightweight_MH,9,16.260316926
hlr,Lightweight_MH,9,15.854207603999999
hlr,Lightweight_MH,9,14.468543578
hlr,Lightweight_MH,9,16.378569692
hlr,Lightweight_MH,9,16.423508175
hlr,Lightweight_MH,9,15.569158299
hlr,Lightweight_MH,9,17.814442778
hlr,Lightweight_MH,9,18.644889133
hlr,Lightweight_MH,9,18.316995518
hlr,Lightweight_MH,9,16.226026438
hlr,Lightweight_MH,9,16.417066763
hlr,Lightweight_MH,9,14.486387508
hlr,Lightweight_MH,9,15.554227374
hlr,Lightweight_MH,9,15.398860662
hlr,Lightweight_MH,9,14.281884905
hlr,Lightweight_MH,9,15.431683708
hlr,Lightweight_MH,9,15.308848258
hlr,Lightweight_MH,10,16.043147763
hlr,Lightweight_MH,10,17.649696808
hlr,Lightweight_MH,10,16.578376772
hlr,Lightweight_MH,10,16.421881631
hlr,Lightweight_MH,10,17.930660777
hlr,Lightweight_MH,10,15.86220045
hlr,Lightweight_MH,10,16.93319656
hlr,Lightweight_MH,10,17.79786881
hlr,Lightweight_MH,10,16.044755546
hlr,Lightweight_MH,10,17.706367633
hlr,Lightweight_MH,10,17.959382706
hlr,Lightweight_MH,10,17.094914046
hlr,Lightweight_MH,10,18.541389299
hlr,Lightweight_MH,10,16.84274265
hlr,Lightweight_MH,10,18.155969527
hlr,Lightweight_MH,10,18.883567217
hlr,Lightweight_MH,10,16.017833532
hlr,Lightweight_MH,10,17.481966095
hlr,Lightweight_MH,10,17.595282269
hlr,Lightweight_MH,10,16.504161629
hlr,Incremental_MH,1,0.580280768
hlr,Incremental_MH,1,0.608817041
hlr,Incremental_MH,1,0.785087935
hlr,Incremental_MH,1,0.737601392
hlr,Incremental_MH,1,0.853093121
hlr,Incremental_MH,1,0.790635613
hlr,Incremental_MH,1,0.487868593
hlr,Incremental_MH,1,0.810821647
hlr,Incremental_MH,1,0.71289272
hlr,Incremental_MH,1,0.457782269
hlr,Incremental_MH,1,0.575504312
hlr,Incremental_MH,1,0.76252591
hlr,Incremental_MH,1,0.774553865
hlr,Incremental_MH,1,0.921294387
hlr,Incremental_MH,1,0.705545674
hlr,Incremental_MH,1,0.76772194
hlr,Incremental_MH,1,0.407687022
hlr,Incremental_MH,1,0.651527029
hlr,Incremental_MH,1,0.570897654
hlr,Incremental_MH,1,0.523876357
hlr,Incremental_MH,2,0.449033119
hlr,Incremental_MH,2,0.787582252
hlr,Incremental_MH,2,0.782704651
hlr,Incremental_MH,2,0.711628262
hlr,Incremental_MH,2,0.668835622
hlr,Incremental_MH,2,0.703844615
hlr,Incremental_MH,2,0.761950967
hlr,Incremental_MH,2,0.747235628
hlr,Incremental_MH,2,0.473708055
hlr,Incremental_MH,2,0.907316829
hlr,Incremental_MH,2,0.554364646
hlr,Incremental_MH,2,0.625577048
hlr,Incremental_MH,2,0.658150344
hlr,Incremental_MH,2,0.814702754
hlr,Incremental_MH,2,0.6424638
hlr,Incremental_MH,2,0.87777458
hlr,Incremental_MH,2,0.657645305
hlr,Incremental_MH,2,0.796971886
hlr,Incremental_MH,2,0.846919636
hlr,Incremental_MH,2,0.583854641
hlr,Incremental_MH,3,0.857636206
hlr,Incremental_MH,3,0.830211458
hlr,Incremental_MH,3,0.715744071
hlr,Incremental_MH,3,0.929379115
hlr,Incremental_MH,3,0.765660986
hlr,Incremental_MH,3,0.763337605
hlr,Incremental_MH,3,0.54728086
hlr,Incremental_MH,3,0.592869304
hlr,Incremental_MH,3,0.561412718
hlr,Incremental_MH,3,0.545686263
hlr,Incremental_MH,3,0.706840738
hlr,Incremental_MH,3,0.812310768
hlr,Incremental_MH,3,0.61143914
hlr,Incremental_MH,3,0.78870151
hlr,Incremental_MH,3,1.008108836
hlr,Incremental_MH,3,0.837284946
hlr,Incremental_MH,3,0.618026654
hlr,Incremental_MH,3,0.625470332
hlr,Incremental_MH,3,0.656096476
hlr,Incremental_MH,3,0.611740497
hlr,Incremental_MH,4,0.891294468
hlr,Incremental_MH,4,0.814109262
hlr,Incremental_MH,4,0.624283715
hlr,Incremental_MH,4,0.862149932
hlr,Incremental_MH,4,0.870475448
hlr,Incremental_MH,4,0.574529082
hlr,Incremental_MH,4,0.410400501
hlr,Incremental_MH,4,0.59449909
hlr,Incremental_MH,4,1.059344734
hlr,Incremental_MH,4,0.67962047
hlr,Incremental_MH,4,1.003465558
hlr,Incremental_MH,4,0.62079345
hlr,Incremental_MH,4,0.580060156
hlr,Incremental_MH,4,0.693567832
hlr,Incremental_MH,4,0.63621151
hlr,Incremental_MH,4,0.907237736
hlr,Incremental_MH,4,0.723788677
hlr,Incremental_MH,4,0.495108437
hlr,Incremental_MH,4,0.662514059
hlr,Incremental_MH,4,0.517473172
hlr,Incremental_MH,5,0.601623426
hlr,Incremental_MH,5,0.79560602
hlr,Incremental_MH,5,0.765175239
hlr,Incremental_MH,5,0.499546022
hlr,Incremental_MH,5,0.900258855
hlr,Incremental_MH,5,0.577286913
hlr,Incremental_MH,5,0.584385358
hlr,Incremental_MH,5,0.606686721
hlr,Incremental_MH,5,0.52395364
hlr,Incremental_MH,5,0.493859091
hlr,Incremental_MH,5,0.463844491
hlr,Incremental_MH,5,0.649575368
hlr,Incremental_MH,5,0.620734416
hlr,Incremental_MH,5,0.522381427
hlr,Incremental_MH,5,0.787646202
hlr,Incremental_MH,5,0.717960833
hlr,Incremental_MH,5,0.515143128
hlr,Incremental_MH,5,0.436684862
hlr,Incremental_MH,5,0.681093897
hlr,Incremental_MH,5,0.567901231
hlr,Incremental_MH,6,0.739626147
hlr,Incremental_MH,6,0.869630671
hlr,Incremental_MH,6,0.577462028
hlr,Incremental_MH,6,0.64761354
hlr,Incremental_MH,6,0.821510395
hlr,Incremental_MH,6,0.466920655
hlr,Incremental_MH,6,0.755077781
hlr,Incremental_MH,6,0.615698019
hlr,Incremental_MH,6,0.883489279
hlr,Incremental_MH,6,0.906352399
hlr,Incremental_MH,6,0.7336804
hlr,Incremental_MH,6,0.584145784
hlr,Incremental_MH,6,0.830291571
hlr,Incremental_MH,6,0.740612459
hlr,Incremental_MH,6,0.636612759
hlr,Incremental_MH,6,0.86056766
hlr,Incremental_MH,6,0.69017316
hlr,Incremental_MH,6,0.814902092
hlr,Incremental_MH,6,0.57405979
hlr,Incremental_MH,6,0.48645049
hlr,Incremental_MH,7,0.692442465
hlr,Incremental_MH,7,0.856575553
hlr,Incremental_MH,7,0.4753928
hlr,Incremental_MH,7,0.627291026
hlr,Incremental_MH,7,0.690003623
hlr,Incremental_MH,7,0.754575436
hlr,Incremental_MH,7,0.613156212
hlr,Incremental_MH,7,0.818390307
hlr,Incremental_MH,7,0.815997134
hlr,Incremental_MH,7,0.645337796
hlr,Incremental_MH,7,1.002941104
hlr,Incremental_MH,7,0.758158502
hlr,Incremental_MH,7,0.851167075
hlr,Incremental_MH,7,0.614096047
hlr,Incremental_MH,7,0.930998785
hlr,Incremental_MH,7,0.70484603
hlr,Incremental_MH,7,0.802769629
hlr,Incremental_MH,7,0.703429258
hlr,Incremental_MH,7,1.070290693
hlr,Incremental_MH,7,0.810453777
hlr,Incremental_MH,8,0.87708611
hlr,Incremental_MH,8,0.654732679
hlr,Incremental_MH,8,0.738715314
hlr,Incremental_MH,8,0.663457174
hlr,Incremental_MH,8,0.600092717
hlr,Incremental_MH,8,1.031927327
hlr,Incremental_MH,8,0.735611569
hlr,Incremental_MH,8,0.625414894
hlr,Incremental_MH,8,0.985351986
hlr,Incremental_MH,8,0.72652985
hlr,Incremental_MH,8,0.917574417
hlr,Incremental_MH,8,0.904914224
hlr,Incremental_MH,8,0.726186059
hlr,Incremental_MH,8,0.902732829
hlr,Incremental_MH,8,0.535647679
hlr,Incremental_MH,8,0.772531834
hlr,Incremental_MH,8,1.093809773
hlr,Incremental_MH,8,0.580516273
hlr,Incremental_MH,8,1.075226421
hlr,Incremental_MH,8,0.835061628
hlr,Incremental_MH,9,0.786002914
hlr,Incremental_MH,9,0.710561458
hlr,Incremental_MH,9,1.039573172
hlr,Incremental_MH,9,0.906979017
hlr,Incremental_MH,9,0.822779933
hlr,Incremental_MH,9,0.775417022
hlr,Incremental_MH,9,0.823623394
hlr,Incremental_MH,9,0.668622974
hlr,Incremental_MH,9,0.805564371
hlr,Incremental_MH,9,0.657854277
hlr,Incremental_MH,9,0.797513814
hlr,Incremental_MH,9,0.796191985
hlr,Incremental_MH,9,1.003110672
hlr,Incremental_MH,9,0.866996425
hlr,Incremental_MH,9,1.095860754
hlr,Incremental_MH,9,0.675589978
hlr,Incremental_MH,9,1.194880794
hlr,Incremental_MH,9,0.778190588
hlr,Incremental_MH,9,0.739091346
hlr,Incremental_MH,9,0.682959056
hlr,Incremental_MH,10,0.780337218
hlr,Incremental_MH,10,0.634864133
hlr,Incremental_MH,10,0.827422519
hlr,Incremental_MH,10,0.676175507
hlr,Incremental_MH,10,0.730619479
hlr,Incremental_MH,10,0.908852764
hlr,Incremental_MH,10,0.947177044
hlr,Incremental_MH,10,1.078500076
hlr,Incremental_MH,10,0.777414861
hlr,Incremental_MH,10,1.384164905
hlr,Incremental_MH,10,0.787755693
hlr,Incremental_MH,10,1.23220943
hlr,Incremental_MH,10,0.880216487
hlr,Incremental_MH,10,0.999729224
hlr,Incremental_MH,10,0.995998228
hlr,Incremental_MH,10,0.566387446
hlr,Incremental_MH,10,0.819942332
hlr,Incremental_MH,10,1.046075784
hlr,Incremental_MH,10,0.660543304
hlr,Incremental_MH,10,0.580156176

